Genus-one open string amplitudes on AdS$_5\times$S$^3$ from CFT

We bootstrap one-loop string corrections to the four-point function of half-BPS operators in a 4d $\mathcal{N}=2$ SCFT with flavour group $SO(8)$, dual to gluon scattering at genus one on AdS$_5\times$S$^3$. We identify an 8-dimensional organising principle which governs the spectrum of double-trace anomalous dimensions, valid to all orders in the string length. This has precise implications for the structure of one-loop Mellin amplitudes, which we explicitly compute for the first three orders beyond the field-theory limit. We also consider the corresponding position space representation, which is entirely determined by the square of a certain differential operator acting on a simpler "pre-correlator". Finally, we show that the flat-space limit of the Mellin amplitudes exactly matches the logarithmic terms of the genus-one amplitude in 8-dimensional flat space, which we compute via a partial-wave analysis.

==> anc/results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    619731,      15759]
NotebookOptionsPosition[    616802,      15702]
NotebookOutlinePosition[    617234,      15719]
CellTagsIndexPosition[    617191,      15716]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Basis of transcendental functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", "i"], "(", 
    RowBox[{"x", ",", 
     OverscriptBox["x", "_"]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "711a5c08-f031-4aa5-be35-732b97ab29b1"]
}], "Subsection",
 CellChangeTimes->{{3.904638506575523*^9, 3.9046385153383217`*^9}, {
  3.904664370940921*^9, 
  3.904664379059949*^9}},ExpressionUUID->"c208c4f7-eca8-4416-a9eb-\
7b5e2579faf2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "List", " ", "of", " ", "10", " ", "functions", " ", "from", " ", 
     "equation", " ", 
     RowBox[{"(", "4.21", ")"}], " ", "in", " ", "decreasing", " ", "order", 
     " ", "of", " ", "transcendental", " ", "weight"}], ",", " ", 
    RowBox[{"starting", " ", "with", " ", 
     SuperscriptBox["f", 
      RowBox[{"(", "3", ")"}]], 
     RowBox[{"(", 
      RowBox[{"x", ",", 
       OverscriptBox["x", "_"]}], ")"}]}], ",", "..."}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "xb"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "xb"}], "]"}]}], "+", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "xb"}], "]"}]}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "1", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "xb"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"G", "[", 
          RowBox[{"1", ",", "xb"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "0", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"xb", ",", "x"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "1", ",", "xb"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"1", ",", "0", ",", "xb"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "x"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "xb"}], "]"}]}], "-", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "1", ",", "xb"}], "]"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"G", "[", 
          RowBox[{"1", ",", "0", ",", "xb"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "xb"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "1", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "x"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "1", ",", "xb"}], "]"}]}], "+", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "0", ",", "xb"}], "]"}], "+", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "1", ",", "xb"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "xb"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"xb", ",", "0", ",", "x"}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "xb"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"xb", ",", "1", ",", "x"}], "]"}]}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "x"}], "]"}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", "xb"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "1", ",", "0", ",", "x"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "1", ",", "0", ",", "xb"}], "]"}]}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "x"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "xb"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "x"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "xb"}], "]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "0", ",", "1", ",", "x"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "0", ",", "1", ",", "xb"}], "]"}]}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "x"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "xb"}], "]"}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"G", "[", 
       RowBox[{"xb", ",", "0", ",", "1", ",", "x"}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"G", "[", 
       RowBox[{"xb", ",", "1", ",", "0", ",", "x"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "x"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xb"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "x"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "xb"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "xb"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "xb"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "xb"}], "]"}]}]}], 
    ",", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xb"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "x"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xb"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "xb"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "xb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", "xb"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "xb"}], "]"}]}]}], 
    ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "xb"}], "]"}]}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xb"}], "]"}]}], "+", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", "x"}], "]"}], "-", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", "xb"}], "]"}], "-", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}], "+", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", "xb"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "xb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "xb"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "xb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "xb"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "x"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "xb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "xb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "xb"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "x"}], "]"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "xb"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "+", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "xb"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "-", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "xb"}], "]"}]}], ",", "1"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.904664345829505*^9, 3.9046645695914373`*^9}, {
  3.9046646087790213`*^9, 
  3.904664612444178*^9}},ExpressionUUID->"b9435f74-34dc-4720-9902-\
6eaa318084ab"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["\[Lambda]", 
   RowBox[{"-", "1"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"e429e4a7-085f-4887-a0c8-d7ed58829dea"]], \
"Section",
 CellChangeTimes->{{3.90463838899212*^9, 
  3.904638393990336*^9}},ExpressionUUID->"ae6205a1-227e-49e1-9c4d-\
bf00c8cb2f76"],

Cell[CellGroupData[{

Cell[TextData[{
 "Pre-correlator ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["P", 
    RowBox[{"(", 
     RowBox[{"2", ",", "2"}], ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "831a285f-1380-46a1-ad85-a7165c17299c"]
}], "Subsection",
 CellChangeTimes->{{3.904638489307675*^9, 
  3.904638498286968*^9}},ExpressionUUID->"03769b0e-74a0-4fd4-a59d-\
0aadb98de09f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Single", "-", 
    RowBox[{"trace", " ", 
     RowBox[{"term", ":", " ", 
      RowBox[{
       SuperscriptBox["P", 
        RowBox[{"(", 
         RowBox[{"2", ",", "2"}], ")"}]], 
       RowBox[{"(", "1234", ")"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Zeta", "[", "2", "]"}], "*", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"45", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "5"], " ", 
        SuperscriptBox["xb", "2"]}]], "8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"35", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"50", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"101", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"140", " ", "x", " ", "xb"}], "-", 
        RowBox[{"310", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "+", 
        RowBox[{"704", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"50", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"310", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"400", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"50", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"704", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"400", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"200", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"101", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"50", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"45", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "5"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "70"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"280", " ", "x", " ", "xb"}], "+", 
        RowBox[{"620", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"652", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"70", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"620", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"42", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"100", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"652", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"100", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"200", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"100", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"45", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "5"], " ", 
        SuperscriptBox["xb", "2"]}]], "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"80", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"200", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"163", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"320", " ", "x", " ", "xb"}], "-", 
        RowBox[{"880", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "+", 
        RowBox[{"548", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"200", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"880", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1758", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"700", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"200", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"548", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"700", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"200", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"163", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"200", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"135", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "5"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2163", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2442", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"6132", " ", "x", " ", "xb"}], "-", 
        RowBox[{"15486", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "+", 
        RowBox[{"15320", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"3090", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"2163", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"15486", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"24576", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"19320", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"3090", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"2442", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"15320", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"19320", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"8760", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"3090", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"3090", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", "x"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"7", " ", "xb"}], "-", 
         RowBox[{"24", " ", "x", " ", "xb"}], "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["x", "2"], " ", "xb"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x", "3"], " ", "xb"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"25", " ", "x", " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"30", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         RowBox[{"10", " ", "x", " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "3"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "4"], " ", 
       SuperscriptBox["xb", "2"]}]], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", "x"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"7", " ", "xb"}], "+", 
         RowBox[{"24", " ", "x", " ", "xb"}], "-", 
         RowBox[{"25", " ", 
          SuperscriptBox["x", "2"], " ", "xb"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["x", "3"], " ", "xb"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"25", " ", "x", " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"10", " ", "x", " ", 
          SuperscriptBox["xb", "3"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "4"], " ", 
       SuperscriptBox["xb", "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "x"}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"3", " ", "xb"}], "-", 
          RowBox[{"16", " ", "x", " ", "xb"}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["x", "2"], " ", "xb"}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["x", "3"], " ", "xb"}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["xb", "2"]}], "+", 
          RowBox[{"25", " ", "x", " ", 
           SuperscriptBox["xb", "2"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox["xb", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["xb", "3"]}], "-", 
          RowBox[{"10", " ", "x", " ", 
           SuperscriptBox["xb", "3"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "3"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "4"], " ", 
        SuperscriptBox["xb", "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "658"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"953", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"1792", " ", "x", " ", "xb"}], "+", 
        RowBox[{"2821", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"1750", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"658", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2821", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"5380", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2220", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"953", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"1750", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"2220", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}]}], 
       RowBox[{"45", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "4"], " ", 
        SuperscriptBox["xb", "2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"45", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "4"], " ", 
        SuperscriptBox["xb", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1554", " ", "x"}], "-", 
        RowBox[{"3272", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"1423", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"1554", " ", "xb"}], "-", 
        RowBox[{"4112", " ", "x", " ", "xb"}], "+", 
        RowBox[{"6791", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"2690", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"3272", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"6791", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"7940", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2220", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1423", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"2690", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"2220", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"154", " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"5", " ", "x"}], "-", 
         RowBox[{"5", " ", "xb"}], "+", 
         RowBox[{"10", " ", "x", " ", "xb"}]}], ")"}]}], 
      RowBox[{"45", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
       SuperscriptBox["xb", "2"]}]]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.9046396833571587`*^9, 3.904639686733551*^9}, {
   3.904667019537126*^9, 3.904667019884226*^9}, 3.904667143877935*^9, {
   3.904667260166986*^9, 
   3.904667262240026*^9}},ExpressionUUID->"343e76d6-a7c5-4318-853d-\
838298f09c97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Double", "-", 
    RowBox[{"trace", " ", 
     RowBox[{"term", ":", " ", 
      RowBox[{
       SuperscriptBox["P", 
        RowBox[{"(", 
         RowBox[{"2", ",", "2"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{"12", ";", "34"}], ")"}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Zeta", "[", "2", "]"}], "*", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "5"], " ", 
        SuperscriptBox["xb", "2"]}]], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         SuperscriptBox["x", "4"], "-", 
         RowBox[{"8", " ", "x", " ", "xb"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["x", "2"], " ", "xb"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["x", "3"], " ", "xb"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "4"], " ", "xb"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"16", " ", "x", " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         RowBox[{"8", " ", "x", " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         SuperscriptBox["xb", "4"], "+", 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["xb", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "4"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"90", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "5"], " ", 
         SuperscriptBox["xb", "2"]}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"80", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"320", " ", "x", " ", "xb"}], "-", 
        RowBox[{"640", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "+", 
        RowBox[{"544", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"640", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1584", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"1360", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"200", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"544", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"1360", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"800", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"80", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"200", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "4"], " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["x", "3"], " ", "xb", " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"], " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"12", " ", "x", " ", 
         SuperscriptBox["xb", "3"], " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["xb", "4"], " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["x", "4"], " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["x", "3"], " ", "xb", " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"], " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"36", " ", "x", " ", 
         SuperscriptBox["xb", "3"], " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["xb", "4"], " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"180", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "5"], " ", 
         SuperscriptBox["xb", "2"]}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"80", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"320", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"104", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"320", " ", "x", " ", "xb"}], "-", 
        RowBox[{"1120", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "+", 
        RowBox[{"1504", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"320", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"1120", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"3024", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"2560", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"320", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"320", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1504", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"2560", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1280", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"104", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"320", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"320", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "4"], " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["x", "3"], " ", "xb", " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"], " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"12", " ", "x", " ", 
         SuperscriptBox["xb", "3"], " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["xb", "4"], " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["x", "4"], " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["x", "3"], " ", "xb", " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"], " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"36", " ", "x", " ", 
         SuperscriptBox["xb", "3"], " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["xb", "4"], " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"61", ",", "0", ",", "4"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"540", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "5"], " ", 
         SuperscriptBox["xb", "2"]}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4944"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4944", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"124", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"14016", " ", "x", " ", "xb"}], "+", 
        RowBox[{"30912", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"16912", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"240", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"4944", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"30912", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"26184", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"240", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2472", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"4944", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"16912", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"240", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"7008", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"124", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"240", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"2472", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"21", " ", 
         SuperscriptBox["x", "4"], " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"70", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["x", "3"], " ", "xb", " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"70", ",", "0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"126", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"], " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"70", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"84", " ", "x", " ", 
         SuperscriptBox["xb", "3"], " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"70", ",", "0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"21", " ", 
         SuperscriptBox["xb", "4"], " ", 
         RowBox[{
          RowBox[{"c", "[", "1", "]"}], "[", 
          RowBox[{"70", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["x", "4"], " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"70", ",", "0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"180", " ", 
         SuperscriptBox["x", "3"], " ", "xb", " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"70", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"270", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"], " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"70", ",", "0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"180", " ", "x", " ", 
         SuperscriptBox["xb", "3"], " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"70", ",", "0", ",", "4"}], "]"}]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["xb", "4"], " ", 
         RowBox[{
          RowBox[{"c", "[", "2", "]"}], "[", 
          RowBox[{"70", ",", "0", ",", "4"}], "]"}]}]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "x"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         SuperscriptBox["x", "3"], "-", 
         RowBox[{"2", " ", "xb"}], "+", 
         RowBox[{"6", " ", "x", " ", "xb"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["x", "2"], " ", "xb"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "3"], " ", "xb"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"5", " ", "x", " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         SuperscriptBox["xb", "3"], "+", 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "3"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "4"], " ", 
       SuperscriptBox["xb", "2"]}]], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "x"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         SuperscriptBox["x", "3"], "+", 
         RowBox[{"2", " ", "xb"}], "-", 
         RowBox[{"6", " ", "x", " ", "xb"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["x", "2"], " ", "xb"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "3"], " ", "xb"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"5", " ", "x", " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         SuperscriptBox["xb", "3"], "-", 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "3"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "4"], " ", 
       SuperscriptBox["xb", "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          SuperscriptBox["x", "3"], "+", 
          RowBox[{"2", " ", "x", " ", "xb"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["x", "2"], " ", "xb"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "3"], " ", "xb"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["xb", "2"]}], "-", 
          RowBox[{"5", " ", "x", " ", 
           SuperscriptBox["xb", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox["xb", "2"]}], "-", 
          SuperscriptBox["xb", "3"], "+", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["xb", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "3"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "4"], " ", 
        SuperscriptBox["xb", "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"94", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"47", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"256", " ", "x", " ", "xb"}], "-", 
          RowBox[{"397", " ", 
           SuperscriptBox["x", "2"], " ", "xb"}], "+", 
          RowBox[{"607", " ", 
           SuperscriptBox["x", "3"], " ", "xb"}], "+", 
          RowBox[{"94", " ", 
           SuperscriptBox["xb", "2"]}], "-", 
          RowBox[{"397", " ", "x", " ", 
           SuperscriptBox["xb", "2"]}], "-", 
          RowBox[{"992", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"]}], "+", 
          RowBox[{"111", " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox["xb", "2"]}], "-", 
          RowBox[{"47", " ", 
           SuperscriptBox["xb", "3"]}], "+", 
          RowBox[{"607", " ", "x", " ", 
           SuperscriptBox["xb", "3"]}], "+", 
          RowBox[{"111", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "3"]}]}], ")"}]}], 
       RowBox[{"45", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "4"], " ", 
        SuperscriptBox["xb", "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "444"}], " ", "x"}], "+", 
       RowBox[{"538", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"671", " ", 
        SuperscriptBox["x", "3"]}], "-", 
       RowBox[{"444", " ", "xb"}], "+", 
       RowBox[{"1588", " ", "x", " ", "xb"}], "-", 
       RowBox[{"439", " ", 
        SuperscriptBox["x", "2"], " ", "xb"}], "+", 
       RowBox[{"1120", " ", 
        SuperscriptBox["x", "3"], " ", "xb"}], "+", 
       RowBox[{"538", " ", 
        SuperscriptBox["xb", "2"]}], "-", 
       RowBox[{"439", " ", "x", " ", 
        SuperscriptBox["xb", "2"]}], "-", 
       RowBox[{"2240", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["xb", "2"]}], "+", 
       RowBox[{"222", " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["xb", "2"]}], "-", 
       RowBox[{"671", " ", 
        SuperscriptBox["xb", "3"]}], "+", 
       RowBox[{"1120", " ", "x", " ", 
        SuperscriptBox["xb", "3"]}], "+", 
       RowBox[{"222", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["xb", "3"]}]}], 
      RowBox[{"45", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "4"], " ", 
       SuperscriptBox["xb", "2"]}]], ",", 
     FractionBox[
      RowBox[{"154", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x", "+", "xb", "+", 
         RowBox[{"x", " ", "xb"}]}], ")"}]}], 
      RowBox[{"45", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
       SuperscriptBox["xb", "2"]}]]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.904639690505643*^9, 3.904639693829763*^9}, {
   3.904667151954609*^9, 3.904667152248287*^9}, 
   3.904667265647327*^9},ExpressionUUID->"ce735a1e-92d2-4b8e-9c55-\
4425f249b737"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["\[Lambda]", 
   RowBox[{
    RowBox[{"-", "3"}], "/", "2"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"8e98351d-a765-409c-884e-bb2648d678e0"]], \
"Section",
 CellChangeTimes->{{3.90463838899212*^9, 
  3.904638402004128*^9}},ExpressionUUID->"0bd989a7-9382-4303-ac10-\
08696fd099a0"],

Cell[CellGroupData[{

Cell[TextData[{
 "Pre-correlator ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["P", 
    RowBox[{"(", 
     RowBox[{"2", ",", "3"}], ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0078d407-7975-484a-8649-687ef40284aa"]
}], "Subsection",
 CellChangeTimes->{{3.904638489307675*^9, 
  3.904638503479033*^9}},ExpressionUUID->"05262faf-15b8-46cb-9272-\
fbe2f6fdfd94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Single", "-", 
    RowBox[{"trace", " ", 
     RowBox[{"term", ":", " ", 
      RowBox[{
       SuperscriptBox["P", 
        RowBox[{"(", 
         RowBox[{"2", ",", "3"}], ")"}]], 
       RowBox[{"(", "1234", ")"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Zeta", "[", "3", "]"}], "*", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"45", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "7"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "64", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "54"}], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"73", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"34", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"486", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "+", 
        RowBox[{"1010", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"708", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"210", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "-", 
        RowBox[{"486", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2154", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"3038", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1785", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"420", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"54", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1010", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"3038", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"3560", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"1724", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"248", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"73", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"708", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1785", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"1724", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"552", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"34", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"210", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"420", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"248", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"16", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"45", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "7"], " ", 
        SuperscriptBox["xb", "2"]}]], "32", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"73", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"486", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"1010", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"708", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"240", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"486", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"2154", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2498", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"1080", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"276", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"19", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"1010", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"2498", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"2040", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"788", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"254", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"73", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"708", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"1080", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"788", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"534", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"162", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"240", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"276", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"254", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"162", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"16", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"19", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"45", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "7"], " ", 
        SuperscriptBox["xb", "2"]}]], "32", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"86", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"68", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"162", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"820", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"1056", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"390", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"162", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"1428", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"3196", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"2655", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"696", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"35", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"820", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"3196", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"4320", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"2512", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"502", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"86", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1056", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"2655", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"2512", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"1086", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"162", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"68", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"390", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"696", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"502", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"162", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"32", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"35", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"225", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "7"], " ", 
        SuperscriptBox["xb", "2"]}]], "16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8802"}], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"12259", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"430", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"59778", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "+", 
        RowBox[{"130670", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"111300", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"21816", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"1888", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "-", 
        RowBox[{"59778", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"262782", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"368330", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"257826", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"51540", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1888", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"8802", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"130670", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"368330", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"400836", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"220892", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"30584", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"12259", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"111300", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"257826", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"220892", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"72216", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"430", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"21816", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"51540", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"30584", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"1888", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"1888", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"15", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "198"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"261", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"138", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"684", " ", "x", " ", "xb"}], "+", 
        RowBox[{"1599", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"1398", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"595", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"198", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1599", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"2928", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2560", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"972", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"261", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"1398", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"2560", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"2112", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"528", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"138", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"595", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"972", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"528", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"72", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"15", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"261", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"138", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"25", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"684", " ", "x", " ", "xb"}], "-", 
        RowBox[{"1599", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "+", 
        RowBox[{"1398", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"595", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"198", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"1599", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2928", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"2200", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"732", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"66", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"261", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1398", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"2200", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1392", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"414", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"138", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"595", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"732", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"414", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"152", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"25", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"72", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"66", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"15", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
        SuperscriptBox["xb", "2"]}]], "16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"22", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"141", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"138", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"76", " ", "x", " ", "xb"}], "+", 
        RowBox[{"519", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"1158", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"595", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"519", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"2208", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2560", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"972", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"141", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"1158", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"2560", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"2112", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"528", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"138", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"595", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"972", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"528", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"72", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"225", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
        SuperscriptBox["xb", "2"]}]], "8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"756", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"296", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"10811", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"8316", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "+", 
        RowBox[{"11080", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"34311", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"3712", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"8316", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"22608", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"6740", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"7072", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"4764", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"756", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"11080", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"6740", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"38640", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"12324", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"296", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"34311", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"7072", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"12324", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"10811", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"3712", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"4764", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"225", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3348", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"7026", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"20048", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"11863", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"8424", " ", "x", " ", "xb"}], "-", 
        RowBox[{"23214", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "+", 
        RowBox[{"106172", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"28059", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"5816", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"3348", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"23214", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"66408", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"36724", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"6080", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"4764", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"7026", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"106172", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"36724", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"59952", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"12324", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"20048", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"28059", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"6080", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"12324", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"11863", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"5816", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"4764", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2970"}], " ", "x"}], "+", 
          RowBox[{"1961", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"1009", " ", 
           SuperscriptBox["x", "3"]}], "-", 
          RowBox[{"2970", " ", "xb"}], "+", 
          RowBox[{"7958", " ", "x", " ", "xb"}], "-", 
          RowBox[{"4931", " ", 
           SuperscriptBox["x", "2"], " ", "xb"}], "+", 
          RowBox[{"2018", " ", 
           SuperscriptBox["x", "3"], " ", "xb"}], "+", 
          RowBox[{"1961", " ", 
           SuperscriptBox["xb", "2"]}], "-", 
          RowBox[{"4931", " ", "x", " ", 
           SuperscriptBox["xb", "2"]}], "+", 
          RowBox[{"1904", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"]}], "-", 
          RowBox[{"1009", " ", 
           SuperscriptBox["xb", "3"]}], "+", 
          RowBox[{"2018", " ", "x", " ", 
           SuperscriptBox["xb", "3"]}]}], ")"}]}], 
       RowBox[{"225", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "4"], " ", 
        SuperscriptBox["xb", "2"]}]]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.9046396833571587`*^9, 3.904639686733551*^9}, {
  3.9046651815356092`*^9, 3.9046651900428247`*^9}, {3.9046664361763487`*^9, 
  3.9046664374402723`*^9}},ExpressionUUID->"b277e793-0d60-4389-8f07-\
11305948efb4"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Double", "-", 
   RowBox[{"trace", " ", 
    RowBox[{"term", ":", " ", 
     RowBox[{
      SuperscriptBox["P", 
       RowBox[{"(", 
        RowBox[{"2", ",", "3"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{"12", ";", "34"}], ")"}]}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.904639690505643*^9, 3.904639693829763*^9}, 
   3.904665232146517*^9},ExpressionUUID->"b3febb92-a7fb-47ba-8c38-\
1c557a3a112d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zeta", "[", "3", "]"}], "*", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"45", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "7"], " ", 
        SuperscriptBox["xb", "2"]}]], 
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"25", " ", 
          SuperscriptBox["x", "4"]}], "-", 
         RowBox[{"25", " ", 
          SuperscriptBox["x", "5"]}], "-", 
         RowBox[{"76", " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"230", " ", 
          SuperscriptBox["x", "3"], " ", "xb"}], "-", 
         RowBox[{"420", " ", 
          SuperscriptBox["x", "4"], " ", "xb"}], "+", 
         RowBox[{"696", " ", 
          SuperscriptBox["x", "5"], " ", "xb"}], "-", 
         RowBox[{"25", " ", 
          SuperscriptBox["x", "6"], " ", "xb"}], "+", 
         RowBox[{"390", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"1355", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"420", " ", 
          SuperscriptBox["x", "5"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["x", "6"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"230", " ", "x", " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         RowBox[{"1355", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"3920", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         RowBox[{"1355", " ", 
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"230", " ", 
          SuperscriptBox["x", "5"], " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["xb", "4"]}], "-", 
         RowBox[{"420", " ", "x", " ", 
          SuperscriptBox["xb", "4"]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "4"]}], "-", 
         RowBox[{"1355", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "4"]}], "+", 
         RowBox[{"390", " ", 
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["xb", "4"]}], "-", 
         RowBox[{"25", " ", 
          SuperscriptBox["xb", "5"]}], "+", 
         RowBox[{"696", " ", "x", " ", 
          SuperscriptBox["xb", "5"]}], "-", 
         RowBox[{"420", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "5"]}], "+", 
         RowBox[{"230", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "5"]}], "-", 
         RowBox[{"76", " ", 
          SuperscriptBox["xb", "6"]}], "-", 
         RowBox[{"25", " ", "x", " ", 
          SuperscriptBox["xb", "6"]}], "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "6"]}]}], ")"}]}]}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"9", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "7"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"46", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "-", 
        RowBox[{"78", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"271", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"288", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"46", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"271", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"588", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"505", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"166", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"84", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"288", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"505", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"366", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"81", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"48", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"166", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"81", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"5", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}]}], ")"}]}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"9", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "7"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"162", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"424", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"408", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"174", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"162", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"888", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1552", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"1197", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"408", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"424", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1552", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"2292", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1552", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"424", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"408", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"1197", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1552", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"888", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"162", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"174", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"408", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"424", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"162", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"20", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}]}], ")"}]}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"45", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "7"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"575", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"575", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"5338", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"9732", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"5544", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"575", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"11034", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"35413", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"31236", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"9732", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"575", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"5338", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"35413", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"63600", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"35413", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"5338", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"575", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"9732", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"31236", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"35413", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"11034", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"575", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"5544", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"9732", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"5338", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"575", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"575", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}]}], ")"}]}]}], ",", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
        SuperscriptBox["xb", "2"]}]], 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"21", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["x", "2"], " ", "xb"}], "-", 
         RowBox[{"201", " ", 
          SuperscriptBox["x", "3"], " ", "xb"}], "+", 
         RowBox[{"119", " ", 
          SuperscriptBox["x", "4"], " ", "xb"}], "-", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "5"], " ", "xb"}], "+", 
         RowBox[{"99", " ", "x", " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"396", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"476", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"201", " ", 
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "5"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         RowBox[{"201", " ", "x", " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"476", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         RowBox[{"396", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         RowBox[{"21", " ", 
          SuperscriptBox["xb", "4"]}], "+", 
         RowBox[{"119", " ", "x", " ", 
          SuperscriptBox["xb", "4"]}], "-", 
         RowBox[{"201", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "4"]}], "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "4"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["xb", "5"]}], "-", 
         RowBox[{"21", " ", "x", " ", 
          SuperscriptBox["xb", "5"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "5"]}]}], ")"}]}]}]}], ",", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
        SuperscriptBox["xb", "2"]}]], 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "21"}], " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "4"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["x", "5"]}], "-", 
         RowBox[{"99", " ", 
          SuperscriptBox["x", "2"], " ", "xb"}], "+", 
         RowBox[{"201", " ", 
          SuperscriptBox["x", "3"], " ", "xb"}], "-", 
         RowBox[{"119", " ", 
          SuperscriptBox["x", "4"], " ", "xb"}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "5"], " ", "xb"}], "-", 
         RowBox[{"99", " ", "x", " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"396", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"476", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"225", " ", 
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"33", " ", 
          SuperscriptBox["x", "5"], " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"21", " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"201", " ", "x", " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         RowBox[{"476", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"468", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         RowBox[{"207", " ", 
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["x", "5"], " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["xb", "4"]}], "-", 
         RowBox[{"119", " ", "x", " ", 
          SuperscriptBox["xb", "4"]}], "+", 
         RowBox[{"225", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "4"]}], "-", 
         RowBox[{"207", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "4"]}], "+", 
         RowBox[{"76", " ", 
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["xb", "4"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["xb", "5"]}], "+", 
         RowBox[{"21", " ", "x", " ", 
          SuperscriptBox["xb", "5"]}], "-", 
         RowBox[{"33", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "5"]}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "5"]}]}], ")"}]}]}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "22"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"21", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"76", " ", "x", " ", "xb"}], "+", 
        RowBox[{"207", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"225", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"119", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"21", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"207", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"468", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"476", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"201", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"225", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"476", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"396", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"99", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"21", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"119", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"201", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"99", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"21", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}]}], ")"}]}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"45", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "530"}], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"265", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"244", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"1569", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"1127", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"4068", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"5614", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"620", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1392", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"244", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"5614", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"8574", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"2652", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"530", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1569", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"620", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"2652", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"265", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"1127", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"1392", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}]}], ")"}]}]}], ",", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"45", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
        SuperscriptBox["xb", "2"]}]], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1392", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"1657", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"530", " ", 
          SuperscriptBox["x", "5"]}], "-", 
         RowBox[{"2652", " ", 
          SuperscriptBox["x", "2"], " ", "xb"}], "+", 
         RowBox[{"376", " ", 
          SuperscriptBox["x", "3"], " ", "xb"}], "+", 
         RowBox[{"3138", " ", 
          SuperscriptBox["x", "4"], " ", "xb"}], "-", 
         RowBox[{"1657", " ", 
          SuperscriptBox["x", "5"], " ", "xb"}], "-", 
         RowBox[{"2652", " ", "x", " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"12642", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"11228", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"376", " ", 
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"1392", " ", 
          SuperscriptBox["x", "5"], " ", 
          SuperscriptBox["xb", "2"]}], "+", 
         RowBox[{"1392", " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"376", " ", "x", " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         RowBox[{"11228", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"12642", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         RowBox[{"2652", " ", 
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["xb", "3"]}], "-", 
         RowBox[{"1657", " ", 
          SuperscriptBox["xb", "4"]}], "+", 
         RowBox[{"3138", " ", "x", " ", 
          SuperscriptBox["xb", "4"]}], "+", 
         RowBox[{"376", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "4"]}], "-", 
         RowBox[{"2652", " ", 
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["xb", "4"]}], "+", 
         RowBox[{"530", " ", 
          SuperscriptBox["xb", "5"]}], "-", 
         RowBox[{"1657", " ", "x", " ", 
          SuperscriptBox["xb", "5"]}], "+", 
         RowBox[{"1392", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "5"]}]}], ")"}]}]}]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"248", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"124", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"x", " ", "xb"}], "-", 
         RowBox[{"371", " ", 
          SuperscriptBox["x", "2"], " ", "xb"}], "+", 
         RowBox[{"248", " ", 
          SuperscriptBox["x", "3"], " ", "xb"}], "+", 
         RowBox[{"248", " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"371", " ", "x", " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["xb", "2"]}], "-", 
         RowBox[{"124", " ", 
          SuperscriptBox["xb", "3"]}], "+", 
         RowBox[{"248", " ", "x", " ", 
          SuperscriptBox["xb", "3"]}]}], ")"}]}], 
      RowBox[{"45", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "4"], " ", 
       SuperscriptBox["xb", "2"]}]]}]}], "}"}]}]], "Input",
 CellChangeTimes->{
  3.9046664417346373`*^9},ExpressionUUID->"7b51965e-6d24-4dc9-820e-\
d7bfe019a8cc"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["\[Lambda]", 
   RowBox[{"-", "2"}]], 
  TraditionalForm]],ExpressionUUID->"532ff4f4-066c-4b0d-9983-ed3f04ca01b1"]], \
"Section",
 CellChangeTimes->{{3.90463838899212*^9, 
  3.904638403421382*^9}},ExpressionUUID->"f7c6fcd5-45f3-4784-99dc-\
fbf768cf4f4e"],

Cell[CellGroupData[{

Cell[TextData[{
 "Mellin amplitude ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"M", "''"}], 
    RowBox[{"(", 
     RowBox[{"2", ",", "4"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "62cfae03-9c80-47f3-b79f-e427c2a791fe"]
}], "Subsection",
 CellChangeTimes->{{3.904638470915687*^9, 3.904638480261977*^9}, {
  3.904638786753661*^9, 
  3.904638786946621*^9}},ExpressionUUID->"1eaa5d6e-d120-4108-b106-\
34de43a432a1"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Part", " ", "II", " ", "of", " ", "the", " ", "Mellin", " ", "amplitude", 
    " ", 
    SuperscriptBox["M", 
     RowBox[{"(", 
      RowBox[{"2", ",", "4"}], ")"}]]}], ",", " ", 
   RowBox[{
    RowBox[{"c", ".", "f", ".", " ", "equation"}], " ", 
    RowBox[{"(", "4.20", ")"}]}], ",", " ", 
   RowBox[{"including", " ", "the", " ", "four", " ", "parameters", " ", 
    SubscriptBox["a", "2"]}], ",", " ", 
   SubscriptBox["b", "1"], ",", " ", 
   RowBox[{
    SubscriptBox["e", "1"], " ", "and", " ", 
    SubscriptBox["f", "1"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.904639635292749*^9, 
  3.904639653976028*^9}},ExpressionUUID->"95a1e0e6-7b9d-44eb-91a0-\
1193f9a12a85"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Single", "-", 
    RowBox[{"trace", " ", 
     RowBox[{"term", ":", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"M", "''"}], 
        RowBox[{"(", 
         RowBox[{"2", ",", "4"}], ")"}]], 
       RowBox[{"(", "1234", ")"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4725"]}], "32", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"123480", " ", 
            SuperscriptBox["s", "4"]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["s", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12525"}], "+", 
              RowBox[{"868", " ", "t"}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"4041", "+", 
              RowBox[{"2154", " ", "t"}], "+", 
              RowBox[{"1150", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"43963", "+", 
              RowBox[{"960", " ", "t"}], "+", 
              RowBox[{"1932", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"63417", "+", 
              RowBox[{"14230", " ", "t"}], "+", 
              RowBox[{"8970", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"175", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"7", " ", "s"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["s", "2"]}]}], ")"}], " ", 
            RowBox[{"a", "[", "2", "]"}]}], "+", 
           RowBox[{"42", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"40", " ", 
               SuperscriptBox["s", "3"]}], "+", 
              RowBox[{"24", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "t"}], ")"}]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"2", " ", "t"}]}], ")"}]}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{"237", "+", 
                 RowBox[{"50", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"b", "[", "1", "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"372", "+", 
              RowBox[{"220", " ", 
               SuperscriptBox["s", "3"]}], "+", 
              RowBox[{"168", " ", "t"}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"23", "+", 
                 RowBox[{"6", " ", "t"}]}], ")"}]}], "+", 
              RowBox[{"5", " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{"187", "+", 
                 RowBox[{"70", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"e", "[", "1", "]"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"295", " ", 
               SuperscriptBox["s", "3"]}], "+", 
              RowBox[{"10", " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{"79", "+", 
                 RowBox[{"35", " ", "t"}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"151", "+", 
                 RowBox[{"42", " ", "t"}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"99", "+", 
                 RowBox[{"56", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "s"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"32328", "+", 
           RowBox[{"126834", " ", "t"}], "+", 
           RowBox[{"219815", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"187875", " ", 
            SuperscriptBox["t", "3"]}], "+", 
           RowBox[{"123480", " ", 
            SuperscriptBox["t", "4"]}], "+", 
           RowBox[{"460", " ", 
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"39", " ", "t"}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"4308", "+", 
              RowBox[{"7115", " ", "t"}], "+", 
              RowBox[{"1200", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"3255", " ", 
               SuperscriptBox["t", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"175", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"7", " ", "t"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}], " ", 
            RowBox[{"a", "[", "2", "]"}]}], "+", 
           RowBox[{"42", " ", 
            RowBox[{"(", 
             RowBox[{"96", "+", 
              RowBox[{"237", " ", "t"}], "+", 
              RowBox[{"195", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["t", "3"]}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{"24", "+", 
                 RowBox[{"50", " ", "t"}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"b", "[", "1", "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"372", "+", 
              RowBox[{"935", " ", "t"}], "+", 
              RowBox[{"805", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"220", " ", 
               SuperscriptBox["t", "3"]}], "+", 
              RowBox[{"14", " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"25", " ", "t"}], "+", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"e", "[", "1", "]"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"297", "+", 
              RowBox[{"790", " ", "t"}], "+", 
              RowBox[{"755", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"295", " ", 
               SuperscriptBox["t", "3"]}], "+", 
              RowBox[{"14", " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"25", " ", "t"}], "+", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "t"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"6120", "+", 
           RowBox[{"21162", " ", "u"}], "+", 
           RowBox[{"32575", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"25695", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"16380", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"39", " ", "u"}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{"140", " ", "t", " ", 
            RowBox[{"(", 
             RowBox[{"60", "+", 
              RowBox[{"137", " ", "u"}], "+", 
              RowBox[{"102", " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["u", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"35", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"7", " ", "u"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            RowBox[{"a", "[", "2", "]"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"60", " ", 
               RowBox[{"e", "[", "1", "]"}]}], "+", 
              RowBox[{"u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"70", " ", 
                  RowBox[{"b", "[", "1", "]"}]}], "+", 
                 RowBox[{"210", " ", 
                  RowBox[{"e", "[", "1", "]"}]}], "-", 
                 RowBox[{"239", " ", 
                  RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"35", " ", 
                  RowBox[{"b", "[", "1", "]"}]}], "+", 
                 RowBox[{"55", " ", 
                  RowBox[{"e", "[", "1", "]"}]}], "-", 
                 RowBox[{"57", " ", 
                  RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"35", " ", 
                  RowBox[{"b", "[", "1", "]"}]}], "+", 
                 RowBox[{"35", " ", 
                  RowBox[{"e", "[", "1", "]"}]}], "-", 
                 RowBox[{"32", " ", 
                  RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
              RowBox[{"75", " ", 
               RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "u"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9046390968079042`*^9, 3.904639133213664*^9}, {
  3.904639581810875*^9, 
  3.904639585422495*^9}},ExpressionUUID->"51bbbc90-ee31-4c01-84c5-\
4df671f06d91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Double", "-", 
    RowBox[{"trace", " ", 
     RowBox[{"term", ":", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"M", "''"}], 
        RowBox[{"(", 
         RowBox[{"2", ",", "4"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{"12", ";", "34"}], ")"}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4725"]}], "32", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"29610", " ", 
            SuperscriptBox["s", "4"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["s", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"3621", "+", 
              RowBox[{"112", " ", "t"}]}], ")"}]}], "+", 
           RowBox[{"40", " ", 
            RowBox[{"(", 
             RowBox[{"261", "+", 
              RowBox[{"120", " ", "t"}], "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"13385", "+", 
              RowBox[{"1632", " ", "t"}], "+", 
              RowBox[{"336", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"20337", "+", 
              RowBox[{"5480", " ", "t"}], "+", 
              RowBox[{"1560", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"35", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"7", " ", "s"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["s", "2"]}]}], ")"}], " ", 
            RowBox[{"a", "[", "2", "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"16", " ", "s"}], "+", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["s", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["s", "3"]}]}], ")"}], " ", 
               RowBox[{"b", "[", "1", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"90", "+", 
                 RowBox[{"268", " ", "s"}], "+", 
                 RowBox[{"295", " ", 
                  SuperscriptBox["s", "2"]}], "+", 
                 RowBox[{"145", " ", 
                  SuperscriptBox["s", "3"]}]}], ")"}], " ", 
               RowBox[{"e", "[", "1", "]"}]}], "-", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"42", " ", "s"}], "+", 
                 RowBox[{"55", " ", 
                  SuperscriptBox["s", "2"]}], "+", 
                 RowBox[{"35", " ", 
                  SuperscriptBox["s", "3"]}]}], ")"}], " ", 
               RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "s"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"6120", "+", 
           RowBox[{"21162", " ", "t"}], "+", 
           RowBox[{"32575", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"25695", " ", 
            SuperscriptBox["t", "3"]}], "+", 
           RowBox[{"16380", " ", 
            SuperscriptBox["t", "4"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"39", " ", "t"}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
           RowBox[{"140", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"60", "+", 
              RowBox[{"137", " ", "t"}], "+", 
              RowBox[{"102", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["t", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"35", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"7", " ", "t"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}], " ", 
            RowBox[{"a", "[", "2", "]"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"60", " ", 
               RowBox[{"e", "[", "1", "]"}]}], "+", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"70", " ", 
                  RowBox[{"b", "[", "1", "]"}]}], "+", 
                 RowBox[{"210", " ", 
                  RowBox[{"e", "[", "1", "]"}]}], "-", 
                 RowBox[{"239", " ", 
                  RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["t", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"35", " ", 
                  RowBox[{"b", "[", "1", "]"}]}], "+", 
                 RowBox[{"55", " ", 
                  RowBox[{"e", "[", "1", "]"}]}], "-", 
                 RowBox[{"57", " ", 
                  RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["t", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"35", " ", 
                  RowBox[{"b", "[", "1", "]"}]}], "+", 
                 RowBox[{"35", " ", 
                  RowBox[{"e", "[", "1", "]"}]}], "-", 
                 RowBox[{"32", " ", 
                  RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
              RowBox[{"75", " ", 
               RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "t"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"6120", "+", 
           RowBox[{"21162", " ", "u"}], "+", 
           RowBox[{"32575", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"25695", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"16380", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"39", " ", "u"}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{"140", " ", "t", " ", 
            RowBox[{"(", 
             RowBox[{"60", "+", 
              RowBox[{"137", " ", "u"}], "+", 
              RowBox[{"102", " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["u", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"35", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"7", " ", "u"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            RowBox[{"a", "[", "2", "]"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"60", " ", 
               RowBox[{"e", "[", "1", "]"}]}], "+", 
              RowBox[{"u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"70", " ", 
                  RowBox[{"b", "[", "1", "]"}]}], "+", 
                 RowBox[{"210", " ", 
                  RowBox[{"e", "[", "1", "]"}]}], "-", 
                 RowBox[{"239", " ", 
                  RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"35", " ", 
                  RowBox[{"b", "[", "1", "]"}]}], "+", 
                 RowBox[{"55", " ", 
                  RowBox[{"e", "[", "1", "]"}]}], "-", 
                 RowBox[{"57", " ", 
                  RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"35", " ", 
                  RowBox[{"b", "[", "1", "]"}]}], "+", 
                 RowBox[{"35", " ", 
                  RowBox[{"e", "[", "1", "]"}]}], "-", 
                 RowBox[{"32", " ", 
                  RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
              RowBox[{"75", " ", 
               RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "u"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.904639123410754*^9, {3.9046391601482887`*^9, 3.9046391604677343`*^9}, {
   3.9046395882621326`*^9, 3.90463959083613*^9}},
 CellLabel->
  "In[299]:=",ExpressionUUID->"99020cfd-52cf-421b-8de1-298856bd8ae7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Pre-correlator ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["P", 
     RowBox[{"(", 
      RowBox[{"2", ",", "4"}], ")"}]], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"P", "'"}], 
      RowBox[{"(", 
       RowBox[{"2", ",", "4"}], ")"}]], "+", 
     SuperscriptBox[
      RowBox[{"P", "''"}], 
      RowBox[{"(", 
       RowBox[{"2", ",", "4"}], ")"}]]}]}], TraditionalForm]],ExpressionUUID->
  "3567f053-5b29-45e2-ba82-053025d467f7"]
}], "Subsection",
 CellChangeTimes->{{3.904638453565324*^9, 3.904638483880456*^9}, {
  3.904667616870367*^9, 
  3.904667633164233*^9}},ExpressionUUID->"2adeaeaf-0de2-4712-9450-\
f67b50bbb594"],

Cell[CellGroupData[{

Cell[TextData[{
 "Part I: ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"P", "'"}], 
    RowBox[{"(", 
     RowBox[{"2", ",", "4"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "d65708c1-bfa6-4129-923f-621dc9e21326"]
}], "Subsubsection",
 CellChangeTimes->{{3.904638460684222*^9, 3.9046384617504797`*^9}, {
  3.904667635891279*^9, 
  3.904667640312846*^9}},ExpressionUUID->"d8a11863-9cf5-48c5-9d19-\
0dbc8b5849b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Single", "-", 
    RowBox[{"trace", " ", 
     RowBox[{"term", ":", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"P", "'"}], 
        RowBox[{"(", 
         RowBox[{"2", ",", "4"}], ")"}]], 
       RowBox[{"(", "1234", ")"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Zeta", "[", "2", "]"}], "2"], "*", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"105", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
        SuperscriptBox["xb", "2"]}]], "256", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"588", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"1932", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"2114", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"896", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"1697", " ", 
         SuperscriptBox["x", "8"]}], "+", 
        RowBox[{"9408", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"38724", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"58128", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"39116", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"25672", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "-", 
        RowBox[{"896", " ", 
         SuperscriptBox["x", "8"], " ", "xb"}], "+", 
        RowBox[{"21168", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"135744", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"313782", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"338436", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"126448", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"39872", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2240", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"9408", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"135744", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"533792", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"926912", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"914872", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"358848", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"67200", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"2688", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"588", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"38724", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"313782", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"926912", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1203370", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"1011584", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"389760", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"59136", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1344", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"1932", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"58128", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"338436", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"914872", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"1011584", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"680960", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"220416", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"21504", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"2114", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"39116", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"126448", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"358848", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"389760", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"220416", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"48384", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"896", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"25672", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"39872", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"67200", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"59136", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"21504", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"1697", " ", 
         SuperscriptBox["xb", "8"]}], "-", 
        RowBox[{"896", " ", "x", " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"2240", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "8"]}], "-", 
        RowBox[{"2688", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"1344", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "8"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"15", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "256", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "42"}], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"138", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"151", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"672", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"2766", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"4152", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"2794", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "-", 
        RowBox[{"864", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["x", "8"], " ", "xb"}], "-", 
        RowBox[{"1512", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"9696", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"22413", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"24174", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"12282", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2704", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"136", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"672", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"9696", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"38128", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"66208", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"56256", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"21744", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"3072", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"42", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"2766", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"22413", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"66208", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"89256", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"56128", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"13368", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"336", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"138", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"4152", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"24174", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"56256", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"56128", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"20608", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"384", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"768", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"151", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"2794", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"12282", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"21744", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"13368", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"384", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"1728", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"864", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"2704", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"3072", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"336", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"768", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"64", " ", "x", " ", 
         SuperscriptBox["xb", "8"]}], "-", 
        RowBox[{"136", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "8"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"15", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
        SuperscriptBox["xb", "2"]}]], "256", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"102", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"294", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"305", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"128", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["x", "8"]}], "+", 
        RowBox[{"1632", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"6018", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"8520", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"5606", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"1536", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "-", 
        RowBox[{"128", " ", 
         SuperscriptBox["x", "8"], " ", "xb"}], "+", 
        RowBox[{"3672", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"21408", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"46635", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"48834", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"25398", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"5552", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"296", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1632", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"21408", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"79760", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"134432", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"113760", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"47376", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"7872", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"240", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"102", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"6018", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"46635", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"134432", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"186024", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"128384", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"41208", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"4560", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"294", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"8520", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"48834", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"113760", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"128384", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"69248", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"15360", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"768", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"305", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"5606", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"25398", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"47376", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"41208", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"15360", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"1728", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"128", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"1536", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"5552", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"7872", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"4560", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"768", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["xb", "8"]}], "-", 
        RowBox[{"128", " ", "x", " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"296", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "8"]}], "-", 
        RowBox[{"240", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "8"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"525", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "128", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"60102", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"183438", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"176891", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"32432", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"749952", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"3058506", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"4543872", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"3092474", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"749760", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "-", 
        RowBox[{"50144", " ", 
         SuperscriptBox["x", "8"], " ", "xb"}], "+", 
        RowBox[{"1581552", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"10479456", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"24472713", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"26235846", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"14032170", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"3060128", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"187520", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"749952", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"10479456", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"41321888", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"72177608", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"63113040", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"28557792", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"5496000", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"274752", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"60102", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"3058506", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"24472713", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"72177608", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"103544520", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"78103136", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"30620640", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"4834944", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"137376", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"183438", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"4543872", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"26235846", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"63113040", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"78103136", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"51799040", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"16844544", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"1714176", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"176891", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"3092474", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"14032170", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"28557792", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"30620640", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"16844544", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"3614976", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"32432", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"749760", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"3060128", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"5496000", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"4834944", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"1714176", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"50144", " ", "x", " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"187520", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "8"]}], "-", 
        RowBox[{"274752", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"137376", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "8"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"5", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
        SuperscriptBox["xb", "2"]}]], "128", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"175", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"602", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"693", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"320", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"1295", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"6172", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"10601", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"8266", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"2864", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "-", 
        RowBox[{"320", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "+", 
        RowBox[{"1295", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"12072", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"35116", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"45856", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"29120", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"8320", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"720", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"175", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"6172", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"35116", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"78856", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"85568", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"46720", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"11600", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"800", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"602", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"10601", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"45856", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"85568", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"80800", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"39760", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"8800", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"400", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"693", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"8266", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"29120", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"46720", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"39760", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"17760", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"2960", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"320", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"2864", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"8320", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"11600", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"8800", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"2960", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"320", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"720", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"800", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"400", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"5", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
        SuperscriptBox["xb", "2"]}]], "128", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "175"}], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"602", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"693", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"320", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"1295", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "+", 
        RowBox[{"6172", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"10601", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"8266", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"2864", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"320", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "-", 
        RowBox[{"1295", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"12072", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"35116", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"45856", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"29120", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"8224", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"672", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"6172", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"35116", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"78856", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"85568", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"45184", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"9824", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"448", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"602", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"10601", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"45856", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"85568", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"77344", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"31504", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"4128", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"693", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"8266", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"29120", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"45184", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"31504", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"7648", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"320", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"2864", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"8224", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"9824", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"4128", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"320", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"672", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"448", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "128", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"225", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"646", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"699", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"320", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"1665", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"6756", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"10823", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"8278", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"2864", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "-", 
        RowBox[{"320", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "+", 
        RowBox[{"1665", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"13336", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"36148", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"46048", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"29120", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"8320", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"720", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"225", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"6756", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"36148", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"79288", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"85568", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"46720", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"11600", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"800", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"646", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"10823", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"46048", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"85568", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"80800", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"39760", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"8800", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"400", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"699", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"8278", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"29120", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"46720", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"39760", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"17760", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"2960", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"320", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"2864", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"8320", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"11600", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"8800", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"2960", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"320", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"720", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"800", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"400", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"525", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
        SuperscriptBox["xb", "2"]}]], "128", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5712"}], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"1872", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"20094", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"42723", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"159012", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"451524", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"383048", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"155417", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"75536", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "-", 
        RowBox[{"402612", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2317974", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"4236614", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2958762", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"935680", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"6960", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"159012", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"2317974", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"8056564", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"11517454", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"7576144", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"2346640", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"208672", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"5712", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"451524", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"4236614", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"11517454", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"13246464", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"7686080", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"2017472", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"107600", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1872", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"383048", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"2958762", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"7576144", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"7686080", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"3914112", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"729040", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"20094", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"155417", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"935680", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"2346640", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"2017472", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"729040", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"42723", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"75536", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"6960", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"208672", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"107600", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"525", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "128", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"47075", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"93766", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"3405", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"131054", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"61299", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"318955", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"1420376", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"2167525", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"1520418", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"156169", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"106160", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "+", 
        RowBox[{"318955", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"3246516", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"9228290", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"10677894", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"6437562", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"1475616", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"26544", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"47075", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"1420376", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"9228290", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"22299004", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"23115998", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"12667056", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"3119248", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"221728", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"93766", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"2167525", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"10677894", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"23115998", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"22125376", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"11077088", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"2380928", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"107600", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"3405", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"1520418", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"6437562", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"12667056", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"11077088", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"4834368", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"729040", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"131054", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"156169", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"1475616", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"3119248", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"2380928", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"729040", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"61299", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"106160", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"26544", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"221728", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"107600", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"525", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
        SuperscriptBox["xb", "2"]}]], "64", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5138", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"61113", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"107684", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"59096", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"20104", " ", "x", " ", "xb"}], "-", 
        RowBox[{"38707", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "+", 
        RowBox[{"80482", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"148136", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"124064", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"5138", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"38707", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"140128", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"139968", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"72032", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"17616", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"61113", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"80482", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"139968", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"451456", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"121264", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"11744", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"107684", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"148136", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"72032", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"121264", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"45952", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"59096", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"124064", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"17616", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"11744", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}]}], ")"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.9046396833571587`*^9, 3.904639686733551*^9}, {
  3.9046652520221987`*^9, 3.9046652577884912`*^9}, {3.9046655565176992`*^9, 
  3.904665556912435*^9}, {3.904666259240554*^9, 
  3.904666261124792*^9}},ExpressionUUID->"a6ba14ab-8368-4b39-9fdc-\
8baaaaf87494"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Double", "-", 
    RowBox[{"trace", " ", 
     RowBox[{"term", ":", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"P", "'"}], 
        RowBox[{"(", 
         RowBox[{"2", ",", "4"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{"12", ";", "34"}], ")"}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Zeta", "[", "2", "]"}], "2"], "*", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"525", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
        SuperscriptBox["xb", "2"]}]], "256", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"420", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"840", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"700", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"280", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"1774", " ", 
         SuperscriptBox["x", "8"]}], "+", 
        RowBox[{"6720", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"18480", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"21000", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"12460", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"17972", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "-", 
        RowBox[{"280", " ", 
         SuperscriptBox["x", "8"], " ", "xb"}], "+", 
        RowBox[{"15120", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"68880", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"121800", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"112140", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"5558", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"13090", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"805", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"6720", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"68880", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"212800", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"316120", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"369404", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"129150", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"28560", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"1470", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"420", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"18480", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"121800", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"316120", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"320180", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"386680", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"185115", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"35490", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1050", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"840", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"21000", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"112140", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"369404", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"386680", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"335440", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"139440", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"16800", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"700", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"12460", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"5558", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"129150", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"185115", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"139440", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"37800", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"280", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"17972", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"13090", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"28560", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"35490", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"16800", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"1774", " ", 
         SuperscriptBox["xb", "8"]}], "-", 
        RowBox[{"280", " ", "x", " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"805", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "8"]}], "-", 
        RowBox[{"1470", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"1050", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "8"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"15", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "128", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"192", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"528", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"600", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"356", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "-", 
        RowBox[{"108", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["x", "8"], " ", "xb"}], "-", 
        RowBox[{"432", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1968", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"3480", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"3204", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"1506", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"302", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"192", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1968", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"6080", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"9032", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"6564", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1746", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"528", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"3480", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"9032", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"10104", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"2984", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1947", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"930", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"600", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"3204", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"6564", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"2984", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"4432", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"4080", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"672", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"356", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"1506", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"1746", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"1947", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"4080", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"1512", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"108", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"302", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"930", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"672", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"8", " ", "x", " ", 
         SuperscriptBox["xb", "8"]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "8"]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "8"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"15", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "64", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"74", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "8"]}], "-", 
        RowBox[{"192", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"1140", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"1968", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"1388", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "-", 
        RowBox[{"408", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["x", "8"], " ", "xb"}], "-", 
        RowBox[{"432", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"3840", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"10302", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"11844", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"6216", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1352", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"68", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"192", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"3840", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"17312", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"32096", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"27816", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"10872", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"1536", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1140", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"10302", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"32096", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"44514", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"28064", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"6684", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"168", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"1968", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"11844", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"27816", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"28064", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"10304", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"192", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"74", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"1388", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"6216", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"10872", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"6684", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"192", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"864", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"408", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"1352", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"1536", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"168", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"32", " ", "x", " ", 
         SuperscriptBox["xb", "8"]}], "-", 
        RowBox[{"68", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "8"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"525", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "64", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17172", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"34344", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"23440", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"6268", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"214272", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"604368", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"687000", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"382516", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"109956", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "-", 
        RowBox[{"12172", " ", 
         SuperscriptBox["x", "8"], " ", "xb"}], "+", 
        RowBox[{"451872", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"2105568", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"3827580", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"3569724", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1682370", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"371734", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"26983", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"214272", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"2105568", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"6474880", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"9762892", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"8741916", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"4343706", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1004376", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"64782", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"17172", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"604368", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"3827580", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"9762892", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"13235016", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"11738068", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"5876889", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"1196514", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"42930", " ", 
         SuperscriptBox["x", "8"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"34344", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"687000", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"3569724", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"8741916", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"11738068", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"9967264", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"4227264", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"535680", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"23440", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"382516", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"1682370", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"4343706", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"5876889", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"4227264", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"1129680", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"6268", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"109956", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"371734", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"1004376", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"1196514", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"535680", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"12172", " ", "x", " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"26983", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "8"]}], "-", 
        RowBox[{"64782", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "8"]}], "+", 
        RowBox[{"42930", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "8"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"5", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
        SuperscriptBox["xb", "2"]}]], "64", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"50", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"100", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"370", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"1100", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"1450", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"1040", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"358", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "+", 
        RowBox[{"370", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"2220", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"4970", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"5840", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"3640", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"1058", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"99", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"1100", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"4970", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"10100", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"10696", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"6128", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1783", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"166", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"100", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1450", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"5840", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"10696", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"10748", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"6518", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"1976", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"1040", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"3640", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"6128", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"6518", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"4116", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"925", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"358", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"1058", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"1783", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"1976", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"925", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"40", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"99", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"166", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"5", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
        SuperscriptBox["xb", "2"]}]], "64", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "50"}], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"90", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"370", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "+", 
        RowBox[{"1100", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"1450", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"1040", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"358", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "-", 
        RowBox[{"370", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2220", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"4970", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"5840", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"3640", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1010", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"75", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"50", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1100", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"4970", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"10100", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"10696", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"5360", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"895", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"1450", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"5840", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"10696", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"9020", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"2390", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"360", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"75", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"90", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"1040", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"3640", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"5360", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"2390", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"940", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"555", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"358", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"1010", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"895", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"360", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"555", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"40", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"75", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"75", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "64", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "56"}], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"516", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"1228", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"1028", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"358", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "-", 
        RowBox[{"956", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"3938", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"5648", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"3640", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"1058", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"99", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"516", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"3938", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"9668", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"10696", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"6128", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1783", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"166", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"56", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1228", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"5648", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"10696", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"10748", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"6518", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"1976", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"1028", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"3640", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"6128", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"6518", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"4116", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"925", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"358", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"1058", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"1783", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"1976", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"925", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"40", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"99", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"166", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"525", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
        SuperscriptBox["xb", "2"]}]], "64", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1632"}], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"2448", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"3828", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"2322", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"45432", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"96576", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"67492", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"94", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "-", 
        RowBox[{"2366", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "-", 
        RowBox[{"115032", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"423876", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"636364", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"434850", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"49730", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"2679", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"45432", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"423876", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"1109864", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1449818", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"1325306", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"503543", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"66290", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"1632", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"96576", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"636364", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1449818", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"1323816", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"1219348", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"504220", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"33625", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"2448", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"67492", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"434850", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"1325306", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"1219348", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"846000", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"227825", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"3828", " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"94", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"49730", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"503543", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"504220", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"227825", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"2322", " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"2366", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"2679", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"66290", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"33625", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"525", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
         SuperscriptBox["xb", "2"]}]]}], "64", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13450", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"27716", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"3318", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"13270", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"3405", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"91130", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"297616", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "+", 
        RowBox[{"389906", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "-", 
        RowBox[{"184452", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "-", 
        RowBox[{"51367", " ", 
         SuperscriptBox["x", "6"], " ", "xb"}], "+", 
        RowBox[{"4972", " ", 
         SuperscriptBox["x", "7"], " ", "xb"}], "+", 
        RowBox[{"91130", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"604296", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1384636", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"1583382", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"1043046", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"169518", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"11031", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"13450", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"297616", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"1384636", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"2765672", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"2926666", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"2246436", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"707147", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"70370", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"27716", " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"389906", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"1583382", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"2926666", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"2707796", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"2000902", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"617800", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"33625", " ", 
         SuperscriptBox["x", "7"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"3318", " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"184452", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"1043046", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"2246436", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"2000902", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "5"]}], "-", 
        RowBox[{"1133580", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"227825", " ", 
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"13270", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"51367", " ", "x", " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"169518", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"707147", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "6"]}], "-", 
        RowBox[{"617800", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"227825", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "6"]}], "+", 
        RowBox[{"3405", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"4972", " ", "x", " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"11031", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "7"]}], "-", 
        RowBox[{"70370", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "7"]}], "+", 
        RowBox[{"33625", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "7"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"525", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
        SuperscriptBox["xb", "2"]}]], "32", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1468", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2202", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"15508", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"7387", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"5744", " ", "x", " ", "xb"}], "-", 
        RowBox[{"15158", " ", 
         SuperscriptBox["x", "2"], " ", "xb"}], "-", 
        RowBox[{"9004", " ", 
         SuperscriptBox["x", "3"], " ", "xb"}], "-", 
        RowBox[{"18517", " ", 
         SuperscriptBox["x", "4"], " ", "xb"}], "+", 
        RowBox[{"20968", " ", 
         SuperscriptBox["x", "5"], " ", "xb"}], "+", 
        RowBox[{"1468", " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"15158", " ", "x", " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"56432", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"17496", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"59842", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "2"]}], "+", 
        RowBox[{"12297", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "2"]}], "-", 
        RowBox[{"2202", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"9004", " ", "x", " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"17496", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"160208", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "3"]}], "-", 
        RowBox[{"42677", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"3670", " ", 
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["xb", "3"]}], "+", 
        RowBox[{"15508", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"18517", " ", "x", " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"59842", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"42677", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "4"]}], "+", 
        RowBox[{"14360", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["xb", "4"]}], "-", 
        RowBox[{"7387", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"20968", " ", "x", " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"12297", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["xb", "5"]}], "+", 
        RowBox[{"3670", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["xb", "5"]}]}], ")"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.904639690505643*^9, 3.904639693829763*^9}, {
  3.904665255791966*^9, 3.9046652591284533`*^9}, {3.904665566702125*^9, 
  3.9046655670865583`*^9}, {3.904666268610145*^9, 
  3.904666269225052*^9}},ExpressionUUID->"6cb8d494-c83c-47af-9e44-\
d0e25ec16a91"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Part II: ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"P", "''"}], 
    RowBox[{"(", 
     RowBox[{"2", ",", "4"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "f5f182b0-4c26-4044-b05c-17ad6e8e8322"]
}], "Subsubsection",
 CellChangeTimes->{{3.904638462990122*^9, 3.9046384641983128`*^9}, {
  3.904665942345646*^9, 3.904665944003911*^9}, {3.904667643686651*^9, 
  3.904667647468902*^9}},ExpressionUUID->"45ff7bf9-e7b0-46f8-bf87-\
79305532f361"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Single", "-", 
    RowBox[{"trace", " ", 
     RowBox[{"term", ":", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"P", "''"}], 
        RowBox[{"(", 
         RowBox[{"2", ",", "4"}], ")"}]], 
       RowBox[{"(", "1234", ")"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"14175", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
       SuperscriptBox["xb", "2"]}]], "8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"124992", "-", 
             RowBox[{"306747", " ", "xb"}], "+", 
             RowBox[{"271047", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"91623", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"237827", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "237827"}], "-", 
             RowBox[{"103719", " ", "xb"}], "+", 
             RowBox[{"337575", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"467712", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"233856", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1999872", "-", 
             RowBox[{"6698349", " ", "xb"}], "+", 
             RowBox[{"8860320", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"5556054", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"3449392", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"103719", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "91623"}], "+", 
             RowBox[{"3449392", " ", "xb"}], "-", 
             RowBox[{"6067110", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"11251548", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"10289664", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"3741696", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"642816", "-", 
             RowBox[{"3550392", " ", "xb"}], "+", 
             RowBox[{"7421031", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"7590330", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"2918944", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"866730", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"48225", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"38721", "-", 
             RowBox[{"793722", " ", "xb"}], "+", 
             RowBox[{"2918944", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"8461188", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"9569259", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"5478912", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"1202688", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "285696"}], "+", 
             RowBox[{"3550392", " ", "xb"}], "-", 
             RowBox[{"12899856", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"21631179", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"20869756", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"8461188", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"1607364", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"66816", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "43821"}], "+", 
             RowBox[{"1265760", " ", "xb"}], "-", 
             RowBox[{"7590330", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"20869756", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"24299265", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"16731264", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"5478912", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"534528", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"17856", "-", 
             RowBox[{"956907", " ", "xb"}], "+", 
             RowBox[{"7421031", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"21631179", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"28858930", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"24299265", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"9569259", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"1469952", " ", 
              SuperscriptBox["xb", "7"]}], "+", 
             RowBox[{"33408", " ", 
              SuperscriptBox["xb", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"910", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8302", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"5930", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"7155", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1225", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"16968", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"9852", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"12447", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"168", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"444", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"999", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"700", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"315", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"1491", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"3720", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"6090", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"5850", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"7194", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "101"}], "-", 
                RowBox[{"50", " ", "xb"}], "+", 
                RowBox[{"50", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "69"}], "-", 
                   RowBox[{"28", " ", "xb"}], "+", 
                   RowBox[{"28", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "719"}], "-", 
                   RowBox[{"160", " ", "xb"}], "+", 
                   RowBox[{"160", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "41"}], "-", 
                   RowBox[{"45", " ", "xb"}], "+", 
                   RowBox[{"45", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", 
                RowBox[{"453", " ", "xb"}], "-", 
                RowBox[{"150", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"50", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"267", " ", "xb"}], "+", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "-", 
                   RowBox[{"1977", " ", "xb"}], "-", 
                   RowBox[{"870", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"740", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"175", "-", 
                   RowBox[{"1794", " ", "xb"}], "+", 
                   RowBox[{"1980", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"1110", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"42", " ", "xb"}], "+", 
                RowBox[{"321", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"70", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"96", " ", "xb"}], "+", 
                   RowBox[{"1665", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"808", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"384", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"111", "-", 
                   RowBox[{"1080", " ", "xb"}], "+", 
                   RowBox[{"5199", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"3284", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"1272", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "191"}], "+", 
                   RowBox[{"1830", " ", "xb"}], "-", 
                   RowBox[{"3351", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"4149", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"1242", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"910", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8302", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"5930", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"7155", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3745", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"23310", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"10398", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"6702", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6006", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"4518", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"4902", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"162", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"588", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"96", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"189", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "-", 
                   RowBox[{"29", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "+", 
                   RowBox[{"99", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "90"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"462", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"30", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"315", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"5", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"666", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"1146", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3535", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2415", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"719", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "+", 
                   RowBox[{"287", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "405"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"588", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"96", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"189", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"672", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"1080", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"1830", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"5", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"6090", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"5850", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"7194", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5285", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3115", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"659", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "+", 
                   RowBox[{"897", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4725", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
        SuperscriptBox["xb", "2"]}]]}], "4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5952"}], "+", 
             RowBox[{"14607", " ", "xb"}], "-", 
             RowBox[{"12907", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"4363", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "8"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"4939", "-", 
             RowBox[{"12715", " ", "xb"}], "+", 
             RowBox[{"2699", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"5568", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "95232"}], "+", 
             RowBox[{"318969", " ", "xb"}], "-", 
             RowBox[{"421920", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"264574", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"73656", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"4939", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"4363", "-", 
             RowBox[{"73656", " ", "xb"}], "+", 
             RowBox[{"262846", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"278256", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"413", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"89088", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "214272"}], "+", 
             RowBox[{"1183464", " ", "xb"}], "-", 
             RowBox[{"2457117", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"2488350", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"1239684", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"262846", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"12715", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12907"}], "+", 
             RowBox[{"264574", " ", "xb"}], "-", 
             RowBox[{"1239684", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"2119398", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"1220781", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"132472", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"200448", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "95232"}], "+", 
             RowBox[{"1183464", " ", "xb"}], "-", 
             RowBox[{"4255792", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"6968233", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"5660200", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"2119398", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"278256", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"2699", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"14607", "-", 
             RowBox[{"421920", " ", "xb"}], "+", 
             RowBox[{"2488350", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"5660200", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"5557537", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"1908976", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"132472", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"89088", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5952"}], "+", 
             RowBox[{"318969", " ", "xb"}], "-", 
             RowBox[{"2457117", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"6968233", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"9169720", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"5557537", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"1220781", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"413", " ", 
              SuperscriptBox["xb", "7"]}], "+", 
             RowBox[{"5568", " ", 
              SuperscriptBox["xb", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"910", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7042", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"4670", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"5895", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"13", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"18", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6006", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"4518", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"4902", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"1344", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"312", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"702", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"966", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"150", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"270", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"162", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"175", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"6", " ", "xb"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                SuperscriptBox["xb", "3"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"42", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"60", " ", "xb"}], "+", 
                RowBox[{"96", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"59", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"36", " ", "xb"}], "+", 
                RowBox[{"156", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{"35", "-", 
                RowBox[{"244", " ", "xb"}], "+", 
                RowBox[{"234", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"246", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"153", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "245"}], " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"666", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"1146", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"18", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"350", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"924", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"60", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"630", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"910", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7042", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"4670", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"5895", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["xb", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"17", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"315", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"219", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"684", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "175"}], " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"2478", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"66", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"2214", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"350", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"4116", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"840", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"7155", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"6090", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"5850", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"7194", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"175", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "xb"}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "28"}], "-", 
                   RowBox[{"23", " ", "xb"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "32"}], "-", 
                   RowBox[{"25", " ", "xb"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"21", "-", 
                   RowBox[{"15", " ", "xb"}], "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "35"}], " ", 
              RowBox[{"(", 
               RowBox[{"7", "-", 
                RowBox[{"42", " ", "xb"}], "-", 
                RowBox[{"108", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"20", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"96", " ", "xb"}], "-", 
                   RowBox[{"720", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"196", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"78", " ", 
                    SuperscriptBox["xb", "4"]}], "+", 
                   RowBox[{"54", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "111"}], "+", 
                   RowBox[{"1080", " ", "xb"}], "-", 
                   RowBox[{"1872", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"280", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"366", " ", 
                    SuperscriptBox["xb", "4"]}], "+", 
                   RowBox[{"54", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"191", "-", 
                   RowBox[{"1830", " ", "xb"}], "+", 
                   RowBox[{"2592", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"2385", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"1674", " ", 
                    SuperscriptBox["xb", "4"]}], "-", 
                   RowBox[{"459", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "245"}], " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6090", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"5850", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"7194", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"81", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"588", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"96", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"189", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"672", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"1080", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"1830", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"70", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "+", 
                   RowBox[{"61", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4725", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"8160", "-", 
             RowBox[{"25724", " ", "xb"}], "+", 
             RowBox[{"25910", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"8726", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"491", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"491", "-", 
             RowBox[{"9878", " ", "xb"}], "+", 
             RowBox[{"28790", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"24971", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"5568", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "65280"}], "+", 
             RowBox[{"267634", " ", "xb"}], "-", 
             RowBox[{"398292", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"263854", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"71692", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"4939", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8726"}], "+", 
             RowBox[{"143384", " ", "xb"}], "-", 
             RowBox[{"551756", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"814044", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"490397", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"89088", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"146880", "-", 
             RowBox[{"962704", " ", "xb"}], "+", 
             RowBox[{"2247657", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"2432160", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"1265998", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"275878", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"14395", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"12955", "-", 
             RowBox[{"263854", " ", "xb"}], "+", 
             RowBox[{"1265998", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"2459817", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"2200227", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"846916", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"100224", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"130560", "-", 
             RowBox[{"1925408", " ", "xb"}], "+", 
             RowBox[{"7713344", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"13574846", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"11770084", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"4919634", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"814044", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"24971", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6431"}], "+", 
             RowBox[{"199146", " ", "xb"}], "-", 
             RowBox[{"1216080", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"2942521", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"3389963", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"1864796", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"423458", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"22272", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"8160", "-", 
             RowBox[{"535268", " ", "xb"}], "+", 
             RowBox[{"4495314", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"13574846", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"19277050", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"13559852", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"4400454", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"490397", " ", 
              SuperscriptBox["xb", "7"]}], "+", 
             RowBox[{"5568", " ", 
              SuperscriptBox["xb", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"960", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"175", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "xb"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                SuperscriptBox["xb", "3"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"42", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22"}], "-", 
                RowBox[{"15", " ", "xb"}], "+", 
                RowBox[{"66", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"67", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"10", "-", 
                RowBox[{"225", " ", "xb"}], "+", 
                RowBox[{"330", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"137", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{"70", "-", 
                RowBox[{"350", " ", "xb"}], "+", 
                RowBox[{"630", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"468", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"153", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"630", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"102", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"138", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"462", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"30", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"315", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"21", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"153", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"348", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "162"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"588", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"96", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"189", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"15", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"90", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"210", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"168", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"180", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"345", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"1155", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"855", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"1644", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"875", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"21084", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"9012", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"19602", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"595", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"13566", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"7530", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"12285", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"105", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"1260", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"572", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"902", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["xb", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"17", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"1155", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"855", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"1644", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"2814", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"822", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"4212", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"595", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"13566", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"7530", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"12285", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"1113", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"549", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"948", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"324", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"210", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"42", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"648", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"924", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"660", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"1890", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"3150", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"2286", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"4626", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "xb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"175", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "xb"}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "45"}], "+", 
                   RowBox[{"11", " ", "xb"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "51"}], "+", 
                   RowBox[{"13", " ", "xb"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "-", 
                   RowBox[{"19", " ", "xb"}], "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "35"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"48", " ", "xb"}], "-", 
                RowBox[{"63", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"50", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"192", " ", "xb"}], "-", 
                   RowBox[{"675", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"1004", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"462", " ", 
                    SuperscriptBox["xb", "4"]}], "+", 
                   RowBox[{"54", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "102"}], "+", 
                   RowBox[{"1440", " ", "xb"}], "-", 
                   RowBox[{"3429", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"3004", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"906", " ", 
                    SuperscriptBox["xb", "4"]}], "+", 
                   RowBox[{"54", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"232", "-", 
                   RowBox[{"2760", " ", "xb"}], "+", 
                   RowBox[{"6939", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"6534", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"2916", " ", 
                    SuperscriptBox["xb", "4"]}], "-", 
                   RowBox[{"459", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"70875", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
        SuperscriptBox["xb", "2"]}]]}], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"25551936", "-", 
             RowBox[{"60737481", " ", "xb"}], "+", 
             RowBox[{"46870061", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"8497481", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "8"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11610797"}], "+", 
             RowBox[{"59417645", " ", "xb"}], "-", 
             RowBox[{"95613696", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"47806848", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"318836736", "-", 
             RowBox[{"1081272087", " ", "xb"}], "+", 
             RowBox[{"1427020440", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"877076462", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"203843832", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"11610797", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8497481"}], "+", 
             RowBox[{"203843832", " ", "xb"}], "-", 
             RowBox[{"957154250", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"1856332644", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"1682560512", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"596533248", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"672385536", "-", 
             RowBox[{"3814160112", " ", "xb"}], "+", 
             RowBox[{"8114678331", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"8352940398", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"4348313868", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"957154250", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"59417645", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"46870061", "-", 
             RowBox[{"877076462", " ", "xb"}], "+", 
             RowBox[{"4348313868", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"9424477788", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"10497647679", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"5861901312", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"1258011648", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"318836736", "-", 
             RowBox[{"3814160112", " ", "xb"}], "+", 
             RowBox[{"13874970656", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"23462326139", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"20611615380", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"9424477788", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"1856332644", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"95613696", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "60737481"}], "+", 
             RowBox[{"1427020440", " ", "xb"}], "-", 
             RowBox[{"8352940398", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"20611615380", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"26242895165", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"17841269504", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"5861901312", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"596533248", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"25551936", "-", 
             RowBox[{"1081272087", " ", "xb"}], "+", 
             RowBox[{"8114678331", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"23462326139", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"33910872720", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"26242895165", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"10497647679", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"1682560512", " ", 
              SuperscriptBox["xb", "7"]}], "+", 
             RowBox[{"47806848", " ", 
              SuperscriptBox["xb", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "xb"}], ")"}], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18025", " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"58884", " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"8928", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"21327", " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "25235"}], " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"70686", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"127758", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"183318", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"2934", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"53970", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"13086", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"11013", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"76090", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"960890", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"703566", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"876097", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12635", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"652134", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"471582", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"624228", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"9", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5145", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"224966", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"178838", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"202142", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"9963", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18025", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"58884", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"8928", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"21327", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12775", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"9030", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"29862", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"69522", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "10535"}], " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"872550", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"777270", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"918942", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"9963", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5005", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"11536", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"872", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"11318", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18025", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"58884", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"8928", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"21327", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"61845", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"531720", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"577008", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"823986", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"76090", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"960890", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"703566", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"876097", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"94675", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"641648", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"400452", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"539647", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"17395", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"89537", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"58961", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"82129", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"1467", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7525", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"76944", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"68652", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"117717", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10535", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"872550", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"777270", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"918942", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "407"}], "+", 
                RowBox[{"2574", " ", "xb"}], "-", 
                RowBox[{"2190", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"430", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", " ", 
                 RowBox[{"(", 
                  RowBox[{"1285", "-", 
                   RowBox[{"4944", " ", "xb"}], "-", 
                   RowBox[{"1290", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"3664", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"727", "+", 
                   RowBox[{"872", " ", "xb"}], "-", 
                   RowBox[{"9954", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"7628", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3671", "-", 
                   RowBox[{"67908", " ", "xb"}], "+", 
                   RowBox[{"139044", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"78478", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "721"}], "+", 
                RowBox[{"3534", " ", "xb"}], "+", 
                RowBox[{"2166", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"5410", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"3780", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{"1683", "-", 
                   RowBox[{"25320", " ", "xb"}], "+", 
                   RowBox[{"93162", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"91664", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"36672", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"21293", "-", 
                   RowBox[{"192336", " ", "xb"}], "+", 
                   RowBox[{"471582", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"400452", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"143016", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30553"}], "+", 
                   RowBox[{"274662", " ", "xb"}], "-", 
                   RowBox[{"624228", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"539647", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"171726", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"14175", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"223200", "-", 
             RowBox[{"568323", " ", "xb"}], "+", 
             RowBox[{"551955", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"221943", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"22657", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"22657", "-", 
             RowBox[{"244839", " ", "xb"}], "+", 
             RowBox[{"662439", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"835200", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"417600", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1651680", "-", 
             RowBox[{"6307848", " ", "xb"}], "+", 
             RowBox[{"9772635", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"7304757", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"2450105", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"244839", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "221943"}], "+", 
             RowBox[{"2450105", " ", "xb"}], "-", 
             RowBox[{"7787301", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"11719443", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"9187200", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"3090240", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"550560", "-", 
             RowBox[{"4256046", " ", "xb"}], "+", 
             RowBox[{"11278630", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"14299235", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"9061381", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"2595767", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"220813", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"183985", "-", 
             RowBox[{"2434919", " ", "xb"}], "+", 
             RowBox[{"9061381", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"15317495", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"13556386", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"6180480", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"1030080", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "74400"}], "+", 
             RowBox[{"2102616", " ", "xb"}], "-", 
             RowBox[{"11278630", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"24975410", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"27430525", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"15317495", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"3906481", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"278400", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "568323"}], "+", 
             RowBox[{"9772635", " ", "xb"}], "-", 
             RowBox[{"42897705", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"82291575", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"80234430", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"40669158", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"9187200", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"417600", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4320", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"525", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "xb"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"14", " ", 
              RowBox[{"(", 
               RowBox[{"162", "+", 
                RowBox[{"145", " ", "xb"}], "-", 
                RowBox[{"672", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"828", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "-", 
             RowBox[{"540", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"4142", " ", "xb", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"7896", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"5904", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"2430", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"9602", " ", "xb", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "+", 
             RowBox[{"15186", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"7614", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"4", " ", "xb"}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"40", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"14", " ", 
              RowBox[{"(", 
               RowBox[{"51", "-", 
                RowBox[{"1278", " ", "xb"}], "+", 
                RowBox[{"3160", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"3312", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"828", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"2442", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"14220", " ", "xb", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"26192", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"23616", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"5904", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"4062", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "+", 
             RowBox[{"20970", " ", "xb", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"37952", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"f", "[", "1", "]"}]}], "+", 
             RowBox[{"30456", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"7614", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"66", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"378", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"90", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"405", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"525", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"1750", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"214", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"566", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"238", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"814", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"1354", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"525", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"11060", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"6548", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"9488", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"8442", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"6426", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"7446", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"4396", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"2740", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"3490", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"66", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"532", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"64", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"251", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"1568", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"1316", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"2531", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"x", " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1575"}], " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"2030", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"4142", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"9602", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"8442", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"6426", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"7446", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"228", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"532", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"64", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"251", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"2982", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"2370", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"3495", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"525", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "xb"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{"125", "-", 
                   RowBox[{"228", " ", "xb"}], "+", 
                   RowBox[{"228", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"107", "-", 
                   RowBox[{"192", " ", "xb"}], "+", 
                   RowBox[{"192", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"283", "-", 
                   RowBox[{"753", " ", "xb"}], "+", 
                   RowBox[{"753", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"14175", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "22657"}], "+", 
             RowBox[{"244839", " ", "xb"}], "-", 
             RowBox[{"598575", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"399050", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "223200"}], "+", 
             RowBox[{"568323", " ", "xb"}], "-", 
             RowBox[{"551955", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"221943", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"22657", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"221943", "-", 
             RowBox[{"2450105", " ", "xb"}], "+", 
             RowBox[{"7577061", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"9174435", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"3888880", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1651680"}], "+", 
             RowBox[{"6307848", " ", "xb"}], "-", 
             RowBox[{"9772635", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"7304757", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"2450105", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"244839", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "183985"}], "+", 
             RowBox[{"2434919", " ", "xb"}], "-", 
             RowBox[{"8994421", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"14236575", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"10064730", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"2470340", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"550560", "-", 
             RowBox[{"4256046", " ", "xb"}], "+", 
             RowBox[{"11278630", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"14266115", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"8994421", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"2525687", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"199525", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"568323", "-", 
             RowBox[{"9772635", " ", "xb"}], "+", 
             RowBox[{"42798345", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"81020775", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"74076750", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"30194190", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"3888880", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "223200"}], "+", 
             RowBox[{"6307848", " ", "xb"}], "-", 
             RowBox[{"33835890", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"74661270", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"81020775", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"42709725", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"9174435", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"399050", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4320", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"525", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"9800", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"5288", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"8228", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"8442", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"6426", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"7446", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"4396", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"2740", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"3490", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"2408", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"956", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"1871", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"66", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"66", " ", 
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"17", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "xb"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"525", " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1750", "+", 
                RowBox[{"308", " ", "xb"}], "-", 
                RowBox[{"308", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"214", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"44", " ", "xb", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"44", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"566", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"374", " ", "xb", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "+", 
             RowBox[{"374", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "525"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "xb"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"14", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "162"}], "-", 
                RowBox[{"145", " ", "xb"}], "+", 
                RowBox[{"1032", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"414", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"152", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "-", 
             RowBox[{"540", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"4142", " ", "xb", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"5736", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"828", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"304", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"2430", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"9602", " ", "xb", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "+", 
             RowBox[{"11226", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"7038", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"f", "[", "1", "]"}]}], "+", 
             RowBox[{"2584", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"4", " ", "xb"}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"14", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "51"}], "+", 
                RowBox[{"1278", " ", "xb"}], "-", 
                RowBox[{"2800", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"1392", " ", 
                 SuperscriptBox["xb", "3"]}], "-", 
                RowBox[{"414", " ", 
                 SuperscriptBox["xb", "4"]}], "+", 
                RowBox[{"44", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"2442", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"14220", " ", "xb", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"21152", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"8256", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"828", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"88", " ", 
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"4062", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "+", 
             RowBox[{"20970", " ", "xb", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"32912", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"f", "[", "1", "]"}]}], "+", 
             RowBox[{"22296", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"7038", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"f", "[", "1", "]"}]}], "+", 
             RowBox[{"748", " ", 
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"66", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"378", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"90", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"405", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"525", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"1750", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"214", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"566", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"238", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"814", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"1354", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1575"}], " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"2030", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"4142", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"9602", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"245", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"8442", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"6426", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"7446", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"228", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"532", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"64", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"251", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"2982", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"2370", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"3495", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"14175", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
        SuperscriptBox["xb", "2"]}]]}], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"129600", "-", 
             RowBox[{"490535", " ", "xb"}], "+", 
             RowBox[{"552675", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"221943", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"22657", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"22657", "-", 
             RowBox[{"244839", " ", "xb"}], "+", 
             RowBox[{"662439", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"835200", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"417600", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"959040", "-", 
             RowBox[{"5162920", " ", "xb"}], "+", 
             RowBox[{"9257595", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"7275957", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"2450105", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"244839", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "221943"}], "+", 
             RowBox[{"2450105", " ", "xb"}], "-", 
             RowBox[{"7787301", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"11719443", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"9187200", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"3090240", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"319680", "-", 
             RowBox[{"3404630", " ", "xb"}], "+", 
             RowBox[{"10475670", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"14022195", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"9031141", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"2595767", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"220813", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"184225", "-", 
             RowBox[{"2425319", " ", "xb"}], "+", 
             RowBox[{"9031141", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"15297335", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"13556386", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"6180480", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"1030080", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"129600", "-", 
             RowBox[{"5162920", " ", "xb"}], "+", 
             RowBox[{"31427010", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"73380150", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"81817815", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"45892005", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"11719443", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"835200", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "490535"}], "+", 
             RowBox[{"9257595", " ", "xb"}], "-", 
             RowBox[{"42066585", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"81817815", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"80073150", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"40669158", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"9187200", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"417600", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2160", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"525", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "xb"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"14", " ", 
              RowBox[{"(", 
               RowBox[{"162", "+", 
                RowBox[{"145", " ", "xb"}], "-", 
                RowBox[{"672", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"828", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "-", 
             RowBox[{"540", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"4142", " ", "xb", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"7896", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"5904", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"2430", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"9602", " ", "xb", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "+", 
             RowBox[{"15186", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"7614", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"x", " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"994", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"630", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"965", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1575"}], " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"2030", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"4142", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"9602", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"315", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"8526", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"3918", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"8778", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"76", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"26", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"532", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"64", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"251", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "22"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"26", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"378", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"90", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"405", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"525", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"1750", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"214", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"566", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"105", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"238", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"334", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"754", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"525", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"11060", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"6548", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"9488", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"105", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"2842", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"1306", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"2926", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"105", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"2996", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"1820", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"2810", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"22", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"26", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"532", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"64", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"251", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"1568", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"1316", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"2531", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"525", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "xb"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{"125", "-", 
                   RowBox[{"228", " ", "xb"}], "+", 
                   RowBox[{"228", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"107", "-", 
                   RowBox[{"192", " ", "xb"}], "+", 
                   RowBox[{"192", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"283", "-", 
                   RowBox[{"753", " ", "xb"}], "+", 
                   RowBox[{"753", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "105"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"4", " ", "xb"}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"40", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{"51", "-", 
                   RowBox[{"1278", " ", "xb"}], "+", 
                   RowBox[{"3160", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"3312", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"828", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"501", "-", 
                   RowBox[{"5670", " ", "xb"}], "+", 
                   RowBox[{"13096", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"11808", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"2952", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1131"}], "+", 
                   RowBox[{"8685", " ", "xb"}], "-", 
                   RowBox[{"18976", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"15228", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"3807", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"70875", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4856832"}], "+", 
             RowBox[{"4848966", " ", "xb"}], "+", 
             RowBox[{"11847635", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"14522953", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "135205632"}], "+", 
             RowBox[{"331812882", " ", "xb"}], "-", 
             RowBox[{"256693800", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"41300939", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"40625109", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14522953"}], "+", 
             RowBox[{"40625109", " ", "xb"}], "+", 
             RowBox[{"19728272", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"145235712", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"74889600", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "342335232"}], "+", 
             RowBox[{"1618565832", " ", "xb"}], "-", 
             RowBox[{"2764053075", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"1992974661", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"608967574", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"19728272", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"11847635", "+", 
             RowBox[{"41300939", " ", "xb"}], "-", 
             RowBox[{"608967574", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"1567096644", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"1404160512", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"507411840", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "135205632"}], "+", 
             RowBox[{"1618565832", " ", "xb"}], "-", 
             RowBox[{"5186484400", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"7332209273", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"4943871725", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"1567096644", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"145235712", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"4848966", "-", 
             RowBox[{"256693800", " ", "xb"}], "+", 
             RowBox[{"1992974661", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"4943871725", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"5257726924", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"2724221952", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"507411840", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4856832"}], "+", 
             RowBox[{"331812882", " ", "xb"}], "-", 
             RowBox[{"2764053075", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"7332209273", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"8793899940", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"5257726924", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"1404160512", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"74889600", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"33355", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2989", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"16949", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"26445", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"252", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11515", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"48132", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"14592", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"5169", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10675", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"33803", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"26563", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"24039", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4165", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"55440", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"39180", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"35547", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"2772", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4375", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"13788", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"1920", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"5745", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"953", "-", 
                RowBox[{"1750", " ", "xb"}], "+", 
                RowBox[{"2220", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "427"}], "-", 
                   RowBox[{"4596", " ", "xb"}], "+", 
                   RowBox[{"5812", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16949"}], "-", 
                   RowBox[{"4480", " ", "xb"}], "+", 
                   RowBox[{"5404", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"26445", "-", 
                   RowBox[{"13405", " ", "xb"}], "+", 
                   RowBox[{"17096", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"658", "-", 
                RowBox[{"915", " ", "xb"}], "+", 
                RowBox[{"1880", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"2220", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{"2292", "-", 
                   RowBox[{"14487", " ", "xb"}], "+", 
                   RowBox[{"8624", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"3292", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4864", "-", 
                   RowBox[{"79689", " ", "xb"}], "+", 
                   RowBox[{"23296", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"7196", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1723", "+", 
                   RowBox[{"72117", " ", "xb"}], "-", 
                   RowBox[{"13236", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"35996", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8225", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"45276", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"17472", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"9927", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"693", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6475", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"20342", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"2702", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"8548", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2205", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"28", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"4512", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"10455", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16345", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6965", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"2245", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "+", 
                   RowBox[{"7062", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4165", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"55440", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"39180", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"35547", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"63", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6475", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"11522", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"3598", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"17998", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"21175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"39620", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"10024", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"56869", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16345", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6965", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"2245", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "+", 
                   RowBox[{"7062", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"70875", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Pi]", "4"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"20013600", "-", 
             RowBox[{"40214265", " ", "xb"}], "+", 
             RowBox[{"5259691", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"28540408", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"12257842", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24515684"}], "+", 
             RowBox[{"56067083", " ", "xb"}], "+", 
             RowBox[{"33358736", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"154322688", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"74889600", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"271202880", "-", 
             RowBox[{"1046618160", " ", "xb"}], "+", 
             RowBox[{"1485925374", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"844937830", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"52603294", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"56067083", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"28540408", "+", 
             RowBox[{"26301647", " ", "xb"}], "-", 
             RowBox[{"487494419", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"1052415906", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"828562944", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"253705920", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"135601440", "-", 
             RowBox[{"1139411070", " ", "xb"}], "+", 
             RowBox[{"3030462182", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"3614917432", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"2113039341", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"487494419", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"16679368", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"10519382", "-", 
             RowBox[{"844937830", " ", "xb"}], "+", 
             RowBox[{"4226078682", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"8381267675", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"7617868492", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"3364720128", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"507411840", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"40027200", "-", 
             RowBox[{"1046618160", " ", "xb"}], "+", 
             RowBox[{"6060924364", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"13872822964", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"15006959788", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"8381267675", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"2104831812", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"154322688", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "40214265"}], "+", 
             RowBox[{"742962687", " ", "xb"}], "-", 
             RowBox[{"3614917432", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"7503479894", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"7453526570", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"3808934246", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"828562944", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"37444800", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"3272", "-", 
                RowBox[{"3945", " ", "xb"}], "+", 
                RowBox[{"2560", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"2220", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"42", " ", 
              RowBox[{"(", 
               RowBox[{"4224", "-", 
                RowBox[{"22503", " ", "xb"}], "+", 
                RowBox[{"10560", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"3292", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"21400", "+", 
                RowBox[{"86325", " ", "xb"}], "-", 
                RowBox[{"25312", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"7196", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"27040", "+", 
                RowBox[{"24849", " ", "xb"}], "-", 
                RowBox[{"4636", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"17998", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2450", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"48538", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"43450", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"30445", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5600", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"27720", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"9492", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"3477", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"558", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6475", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"20342", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"2702", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"8548", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9065", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"17906", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"35378", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"60434", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"46970", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"59346", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"31890", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"166587", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"x", " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"46025", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"315042", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"172650", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"99396", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2808", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9065", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"17906", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"35378", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"60434", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"47075", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"147588", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"18984", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"62361", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"21280", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"286482", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"309870", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"363345", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"1423", "-", 
                RowBox[{"2690", " ", "xb"}], "+", 
                RowBox[{"2220", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{"789", "-", 
                   RowBox[{"7028", " ", "xb"}], "+", 
                   RowBox[{"5812", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16025"}], "-", 
                   RowBox[{"6328", " ", "xb"}], "+", 
                   RowBox[{"5404", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"30136", "-", 
                   RowBox[{"20787", " ", "xb"}], "+", 
                   RowBox[{"17096", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "777"}], "-", 
                RowBox[{"1216", " ", "xb"}], "+", 
                RowBox[{"2684", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"5250", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"1110", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3761"}], "+", 
                   RowBox[{"13642", " ", "xb"}], "+", 
                   RowBox[{"2826", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"7508", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"1646", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12551"}], "+", 
                   RowBox[{"103290", " ", "xb"}], "-", 
                   RowBox[{"10630", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"18760", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"3598", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5063", "-", 
                   RowBox[{"121115", " ", "xb"}], "+", 
                   RowBox[{"55529", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"87115", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"17998", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9065", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"52654", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"25102", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"10126", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"1116", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"49805", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"33138", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"96150", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"180816", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14315", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3696", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "-", 
                   RowBox[{"2675", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "+", 
                   RowBox[{"6760", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"70875", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
       SuperscriptBox["xb", "2"]}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1092192", "-", 
             RowBox[{"5950809", " ", "xb"}], "+", 
             RowBox[{"14125241", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"7583656", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "947957"}], "+", 
             RowBox[{"2023630", " ", "xb"}], "-", 
             RowBox[{"383148", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"255432", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"14125241", "-", 
             RowBox[{"22605562", " ", "xb"}], "-", 
             RowBox[{"2208430", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"21099936", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"7995648", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"4273536", "-", 
             RowBox[{"11105391", " ", "xb"}], "+", 
             RowBox[{"10333736", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"22605562", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"16189040", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5950809"}], "+", 
             RowBox[{"10333736", " ", "xb"}], "-", 
             RowBox[{"25770742", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"65730700", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"21099936", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"2043456", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1092192"}], "+", 
             RowBox[{"11105391", " ", "xb"}], "-", 
             RowBox[{"33212206", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"25770742", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"2208430", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"3065184", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "xb"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13475", " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6629", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"537", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"3398", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18865", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"131166", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"64254", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"46050", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1925", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"17562", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"8946", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"9816", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"990", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"26950", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"79548", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"6444", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"40776", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2695"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "-", 
                RowBox[{"5", " ", "xb"}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1143"}], "-", 
                   RowBox[{"2927", " ", "xb"}], "+", 
                   RowBox[{"5768", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"511", "-", 
                   RowBox[{"10437", " ", "xb"}], "+", 
                   RowBox[{"12048", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6515"}], "+", 
                   RowBox[{"11452", " ", "xb"}], "-", 
                   RowBox[{"1258", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"990", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"38", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"41", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"13475", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6629", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"537", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "+", 
                   RowBox[{"3398", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18865", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8001", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "-", 
                   RowBox[{"511", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "+", 
                   RowBox[{"6515", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9046396833571587`*^9, 3.904639686733551*^9}, {
  3.9046652520221987`*^9, 3.9046652660378313`*^9}, {3.90466590776656*^9, 
  3.904665908241077*^9}},ExpressionUUID->"2adbfba4-ab8f-437d-9408-\
e79a3ade5255"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Double", "-", 
    RowBox[{"trace", " ", 
     RowBox[{"term", ":", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"P", "''"}], 
        RowBox[{"(", 
         RowBox[{"2", ",", "4"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{"12", ";", "34"}], ")"}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"23625", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
       SuperscriptBox["xb", "2"]}]], "8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6240"}], "+", 
             RowBox[{"12480", " ", "xb"}], "-", 
             RowBox[{"9835", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"3595", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"3017", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3017"}], "+", 
             RowBox[{"3595", " ", "xb"}], "-", 
             RowBox[{"7435", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"3845", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"8160", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "99840"}], "+", 
             RowBox[{"274560", " ", "xb"}], "-", 
             RowBox[{"312300", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"183310", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"28784", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"3595", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"3595", "-", 
             RowBox[{"28784", " ", "xb"}], "+", 
             RowBox[{"165310", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"106800", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"133715", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"130560", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "224640"}], "+", 
             RowBox[{"1023360", " ", "xb"}], "-", 
             RowBox[{"1796985", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"1641900", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"868256", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"165310", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"7435", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9835"}], "+", 
             RowBox[{"183310", " ", "xb"}], "-", 
             RowBox[{"868256", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"1146150", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"245085", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"610040", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"293760", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"99840", "-", 
             RowBox[{"1023360", " ", "xb"}], "+", 
             RowBox[{"3103360", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"4513195", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"3226948", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"1146150", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"106800", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"3845", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"12480", "-", 
             RowBox[{"312300", " ", "xb"}], "+", 
             RowBox[{"1641900", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"3226948", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"2800945", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"238960", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"610040", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"130560", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1248"}], "+", 
             RowBox[{"54912", " ", "xb"}], "-", 
             RowBox[{"359397", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"902639", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"1124558", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"560189", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"49017", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"26743", " ", 
              SuperscriptBox["xb", "7"]}], "+", 
             RowBox[{"1632", " ", 
              SuperscriptBox["xb", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"175", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"6", " ", "xb"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                SuperscriptBox["xb", "3"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"315", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "30"}], "+", 
                RowBox[{"60", " ", "xb"}], "-", 
                RowBox[{"84", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2750"}], "+", 
                RowBox[{"5100", " ", "xb"}], "-", 
                RowBox[{"7644", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"325", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"1190", "-", 
                RowBox[{"2130", " ", "xb"}], "+", 
                RowBox[{"3612", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"115", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"12", " ", "xb"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"630", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"12", " ", "xb"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"31", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "65"}], "+", 
                RowBox[{"1020", " ", "xb"}], "-", 
                RowBox[{"558", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"3355", " ", 
                 SuperscriptBox["xb", "3"]}], "-", 
                RowBox[{"1146", " ", 
                 SuperscriptBox["xb", "4"]}], "+", 
                RowBox[{"54", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"46", "-", 
                RowBox[{"852", " ", "xb"}], "+", 
                RowBox[{"276", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"2822", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"738", " ", 
                 SuperscriptBox["xb", "4"]}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "175"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "xb"}], "+", 
                SuperscriptBox["xb", "2"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   RowBox[{"15", " ", "xb"}], "+", 
                   RowBox[{"22", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "325"}], "+", 
                   RowBox[{"325", " ", "xb"}], "+", 
                   RowBox[{"774", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "115"}], "+", 
                   RowBox[{"115", " ", "xb"}], "+", 
                   RowBox[{"407", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"175", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "xb"}], "+", 
                SuperscriptBox["xb", "2"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "35"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "22"}], "-", 
                   RowBox[{"15", " ", "xb"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"774", "+", 
                   RowBox[{"325", " ", "xb"}], "-", 
                   RowBox[{"275", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "814"}], "-", 
                   RowBox[{"230", " ", "xb"}], "+", 
                   RowBox[{"255", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"12", "-", 
                RowBox[{"14", " ", "xb"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                SuperscriptBox["xb", "4"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "-", 
                   RowBox[{"81", " ", "xb"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   SuperscriptBox["xb", "4"]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"870", "-", 
                   RowBox[{"3115", " ", "xb"}], "+", 
                   RowBox[{"558", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"960", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"55", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "876"}], "+", 
                   RowBox[{"2942", " ", "xb"}], "-", 
                   RowBox[{"276", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"882", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"51", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"175", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", " ", "xb"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                SuperscriptBox["xb", "3"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "35"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   RowBox[{"252", " ", "xb"}], "-", 
                   RowBox[{"120", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"70", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"325", "-", 
                   RowBox[{"7644", " ", "xb"}], "+", 
                   RowBox[{"4800", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"3010", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"270", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "230"}], "+", 
                   RowBox[{"7224", " ", "xb"}], "-", 
                   RowBox[{"4410", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"2250", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"135", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", 
                RowBox[{"7", " ", "xb"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                SuperscriptBox["xb", "4"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "35"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "-", 
                   RowBox[{"81", " ", "xb"}], "+", 
                   RowBox[{"256", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"93", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"14", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "550"}], "+", 
                   RowBox[{"3115", " ", "xb"}], "-", 
                   RowBox[{"8856", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"3355", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"602", " ", 
                    SuperscriptBox["xb", "4"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"476", "-", 
                   RowBox[{"2942", " ", "xb"}], "+", 
                   RowBox[{"8344", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"2822", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"450", " ", 
                    SuperscriptBox["xb", "4"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4725", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
        SuperscriptBox["xb", "2"]}]]}], "4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1248", "-", 
             RowBox[{"2496", " ", "xb"}], "+", 
             RowBox[{"1967", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"719", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "8"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "719"}], "+", 
             RowBox[{"2975", " ", "xb"}], "-", 
             RowBox[{"7281", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"5136", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"19968", "-", 
             RowBox[{"54912", " ", "xb"}], "+", 
             RowBox[{"62460", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"36662", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"10584", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"719", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "719"}], "+", 
             RowBox[{"10584", " ", "xb"}], "-", 
             RowBox[{"43142", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"121032", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"166887", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"82176", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"44928", "-", 
             RowBox[{"204672", " ", "xb"}], "+", 
             RowBox[{"365157", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"339900", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"172596", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"43142", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"2975", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1967", "-", 
             RowBox[{"36662", " ", "xb"}], "+", 
             RowBox[{"172596", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"471210", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"773217", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"637272", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"184896", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"19968", "-", 
             RowBox[{"204672", " ", "xb"}], "+", 
             RowBox[{"636032", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"958319", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"868980", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"471210", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"121032", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"7281", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2496"}], "+", 
             RowBox[{"62460", " ", "xb"}], "-", 
             RowBox[{"339900", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"868980", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"1390049", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"1374032", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"637272", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"82176", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1248", "-", 
             RowBox[{"54912", " ", "xb"}], "+", 
             RowBox[{"365157", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"958319", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"1413600", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"1390049", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"773217", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"166887", " ", 
              SuperscriptBox["xb", "7"]}], "+", 
             RowBox[{"5136", " ", 
              SuperscriptBox["xb", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "xb"}], ")"}], " ", 
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"315", " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"195", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"138", " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"6", " ", "xb"}], "-", 
                RowBox[{"15", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"24", " ", "xb"}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"62", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"65", "-", 
                RowBox[{"600", " ", "xb"}], "+", 
                RowBox[{"1500", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"1826", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"837", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"23", "-", 
                RowBox[{"234", " ", "xb"}], "+", 
                RowBox[{"621", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"915", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"459", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"6", " ", "xb"}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"315", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"12", " ", "xb"}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"49", " ", 
                 SuperscriptBox["xb", "3"]}], "-", 
                RowBox[{"34", " ", 
                 SuperscriptBox["xb", "4"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "65"}], "+", 
                RowBox[{"1020", " ", "xb"}], "-", 
                RowBox[{"3420", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"5425", " ", 
                 SuperscriptBox["xb", "3"]}], "-", 
                RowBox[{"3738", " ", 
                 SuperscriptBox["xb", "4"]}], "+", 
                RowBox[{"837", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"23", "-", 
                RowBox[{"426", " ", "xb"}], "+", 
                RowBox[{"1539", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"2806", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"2079", " ", 
                 SuperscriptBox["xb", "4"]}], "-", 
                RowBox[{"459", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "35"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"7", " ", "xb"}], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "+", 
                RowBox[{"81", " ", "xb"}], "-", 
                RowBox[{"156", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"147", " ", 
                 SuperscriptBox["xb", "3"]}], "-", 
                RowBox[{"62", " ", 
                 SuperscriptBox["xb", "4"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "550"}], "+", 
                RowBox[{"3115", " ", "xb"}], "-", 
                RowBox[{"6420", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"5425", " ", 
                 SuperscriptBox["xb", "3"]}], "-", 
                RowBox[{"1826", " ", 
                 SuperscriptBox["xb", "4"]}], "+", 
                RowBox[{"93", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"238", "-", 
                RowBox[{"1471", " ", "xb"}], "+", 
                RowBox[{"3234", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"2806", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"915", " ", 
                 SuperscriptBox["xb", "4"]}], "-", 
                RowBox[{"51", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"5", " ", "xb"}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"7", " ", "xb"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"65", "-", 
                   RowBox[{"145", " ", "xb"}], "+", 
                   RowBox[{"93", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "46"}], "+", 
                   RowBox[{"111", " ", "xb"}], "-", 
                   RowBox[{"102", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "35"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"6", " ", "xb"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                SuperscriptBox["xb", "3"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"105", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   RowBox[{"12", " ", "xb"}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   SuperscriptBox["xb", "3"]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "110"}], "+", 
                   RowBox[{"204", " ", "xb"}], "-", 
                   RowBox[{"120", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"238", "-", 
                   RowBox[{"426", " ", "xb"}], "+", 
                   RowBox[{"234", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"23", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "+", 
                RowBox[{"14", " ", "xb"}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "-", 
                   RowBox[{"81", " ", "xb"}], "+", 
                   RowBox[{"108", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"60", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{"174", "-", 
                   RowBox[{"623", " ", "xb"}], "+", 
                   RowBox[{"684", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"300", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"29", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "876"}], "+", 
                   RowBox[{"2942", " ", "xb"}], "-", 
                   RowBox[{"3078", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"1242", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"111", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4725", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
        SuperscriptBox["xb", "2"]}]]}], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1248", "-", 
             RowBox[{"6494", " ", "xb"}], "+", 
             RowBox[{"7964", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"2876", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"79", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"79", "-", 
             RowBox[{"2876", " ", "xb"}], "+", 
             RowBox[{"8924", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"13024", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"7008", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9984"}], "+", 
             RowBox[{"58489", " ", "xb"}], "-", 
             RowBox[{"101292", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"72604", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"20852", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"1438", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "719"}], "+", 
             RowBox[{"10426", " ", "xb"}], "-", 
             RowBox[{"38102", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"71196", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"70072", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"28032", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"11232", "-", 
             RowBox[{"94292", " ", "xb"}], "+", 
             RowBox[{"253407", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"295605", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"162349", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"38102", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"2231", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1991", "-", 
             RowBox[{"36302", " ", "xb"}], "+", 
             RowBox[{"162349", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"345180", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"408597", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"257632", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"63072", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2496"}], "+", 
             RowBox[{"47146", " ", "xb"}], "-", 
             RowBox[{"208876", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"389767", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"363362", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"172590", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"35598", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"1628", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3247"}], "+", 
             RowBox[{"101292", " ", "xb"}], "-", 
             RowBox[{"591210", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"1453448", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"1901518", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"1408384", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"515264", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"56064", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"624", "-", 
             RowBox[{"58489", " ", "xb"}], "+", 
             RowBox[{"506814", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"1559068", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"2328965", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"1901518", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"817194", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"140144", " ", 
              SuperscriptBox["xb", "7"]}], "+", 
             RowBox[{"3504", " ", 
              SuperscriptBox["xb", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "420"}], " ", "xb", " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4410", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"4510", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"4157", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"9450", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"9330", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"8538", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"72", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"840", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"860", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"793", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"735", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"615", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"531", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"420", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"300", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"243", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"324", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"35", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"32", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"2520", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"2280", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"2004", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"315", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"195", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"138", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"210", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"90", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"42", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"35", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"32", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"420", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"400", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"359", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"455", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"355", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"291", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"7560", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"7440", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"6762", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"315", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"195", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"138", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"162", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"35", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"32", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "490"}], " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4200", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"4390", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"4217", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "175"}], " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4410", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"4510", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"4157", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"665", " ", 
                    RowBox[{"b", "[", "1", "]"}]}], "+", 
                   RowBox[{"607", " ", 
                    RowBox[{"e", "[", "1", "]"}]}], "-", 
                   RowBox[{"570", " ", 
                    RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["xb", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"33", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"e", "[", "1", "]"}], "-", 
                   RowBox[{"f", "[", "1", "]"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"7560", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"7440", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"6762", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"35", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"32", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"735", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"37170", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"39330", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"37098", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"8", " ", "xb"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"12", " ", "xb"}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "45"}], "+", 
                   RowBox[{"260", " ", "xb"}], "-", 
                   RowBox[{"400", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"198", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"21", "-", 
                   RowBox[{"184", " ", "xb"}], "+", 
                   RowBox[{"324", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"198", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"15", " ", "xb"}], "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "-", 
                   RowBox[{"39", " ", "xb"}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"76", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"27", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"130", "-", 
                   RowBox[{"1065", " ", "xb"}], "+", 
                   RowBox[{"2460", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"2428", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"891", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "92"}], "+", 
                   RowBox[{"873", " ", "xb"}], "-", 
                   RowBox[{"2124", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"2280", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"891", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "35"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"12", " ", "xb"}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"56", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"105", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"48", " ", "xb"}], "-", 
                   RowBox[{"135", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"160", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"88", " ", 
                    SuperscriptBox["xb", "4"]}], "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "380"}], "+", 
                   RowBox[{"4800", " ", "xb"}], "-", 
                   RowBox[{"13995", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"17560", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"9768", " ", 
                    SuperscriptBox["xb", "4"]}], "+", 
                   RowBox[{"1782", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"334", "-", 
                   RowBox[{"4308", " ", "xb"}], "+", 
                   RowBox[{"12807", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"16868", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"9792", " ", 
                    SuperscriptBox["xb", "4"]}], "-", 
                   RowBox[{"1782", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"23625", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "9"], " ", 
        SuperscriptBox["xb", "2"]}]]}], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "595296"}], "+", 
             RowBox[{"1190592", " ", "xb"}], "-", 
             RowBox[{"790769", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"195473", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "8"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "74361"}], "-", 
             RowBox[{"1561027", " ", "xb"}], "-", 
             RowBox[{"1745389", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"2335392", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "-", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"22284288", "-", 
             RowBox[{"62854272", " ", "xb"}], "+", 
             RowBox[{"71463580", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"39543222", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"8500904", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"74361", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"586419", "-", 
             RowBox[{"8500904", " ", "xb"}], "+", 
             RowBox[{"37553922", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"14045080", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"35463283", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"29140992", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "46994688"}], "+", 
             RowBox[{"218979072", " ", "xb"}], "-", 
             RowBox[{"394193377", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"363555940", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"179421396", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"37553922", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"1561027", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2372307"}], "+", 
             RowBox[{"39543222", " ", "xb"}], "-", 
             RowBox[{"179421396", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"225264970", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"47268997", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"125618608", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"61454592", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"22284288", "-", 
             RowBox[{"218979072", " ", "xb"}], "+", 
             RowBox[{"662941952", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"977602019", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"708156220", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"225264970", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"14045080", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"1745389", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"3571776", "-", 
             RowBox[{"71463580", " ", "xb"}], "+", 
             RowBox[{"363555940", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"708156220", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"633720269", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"82815072", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"125618608", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"29140992", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1785888"}], "+", 
             RowBox[{"62854272", " ", "xb"}], "-", 
             RowBox[{"394193377", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"977602019", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"1230210000", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"633720269", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"47268997", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"35463283", " ", 
              SuperscriptBox["xb", "7"]}], "+", 
             RowBox[{"2335392", " ", 
              SuperscriptBox["xb", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "xb"}], ")"}], " ", 
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3605", " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"34545", " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"22185", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"16134", " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"103", "-", 
                RowBox[{"438", " ", "xb"}], "-", 
                RowBox[{"123", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"189", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{"329", "-", 
                RowBox[{"3828", " ", "xb"}], "+", 
                RowBox[{"10248", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"11791", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"3930", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "-", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2465"}], "+", 
                RowBox[{"38820", " ", "xb"}], "-", 
                RowBox[{"123888", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"143923", " ", 
                 SuperscriptBox["xb", "3"]}], "-", 
                RowBox[{"51226", " ", 
                 SuperscriptBox["xb", "4"]}], "+", 
                RowBox[{"2214", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"5378", "-", 
                RowBox[{"100596", " ", "xb"}], "+", 
                RowBox[{"330522", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"370594", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"106734", " ", 
                 SuperscriptBox["xb", "4"]}], "+", 
                RowBox[{"3321", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "10"}], "+", 
                RowBox[{"103", " ", "xb"}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"6475", "-", 
                   RowBox[{"4305", " ", "xb"}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"6027", "-", 
                   RowBox[{"6845", " ", "xb"}], "+", 
                   RowBox[{"978", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6062"}], "+", 
                   RowBox[{"5653", " ", "xb"}], "+", 
                   RowBox[{"489", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"86", "-", 
                RowBox[{"438", " ", "xb"}], "+", 
                RowBox[{"342", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1894"}], "+", 
                   RowBox[{"3828", " ", "xb"}], "-", 
                   RowBox[{"2304", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"185", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20950"}], "+", 
                   RowBox[{"38820", " ", "xb"}], "-", 
                   RowBox[{"21888", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"2009", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"28154", "-", 
                   RowBox[{"50298", " ", "xb"}], "+", 
                   RowBox[{"28206", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"3031", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"756", "-", 
                RowBox[{"1082", " ", "xb"}], "+", 
                RowBox[{"246", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"103", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{"3174", "-", 
                   RowBox[{"11083", " ", "xb"}], "+", 
                   RowBox[{"10248", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"3264", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"123", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"126210", "-", 
                   RowBox[{"409545", " ", "xb"}], "+", 
                   RowBox[{"371664", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"118464", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"6845", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "120468"}], "+", 
                   RowBox[{"381706", " ", "xb"}], "-", 
                   RowBox[{"330522", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"99594", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"5653", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"103", "-", 
                RowBox[{"342", " ", "xb"}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"43", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "35"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "329"}], "+", 
                   RowBox[{"2304", " ", "xb"}], "-", 
                   RowBox[{"3264", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"1722", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"7395", "-", 
                   RowBox[{"65664", " ", "xb"}], "+", 
                   RowBox[{"118464", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"72526", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"6642", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5378"}], "+", 
                   RowBox[{"56412", " ", "xb"}], "-", 
                   RowBox[{"99594", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"51470", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"3321", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "86"}], "-", 
                RowBox[{"541", " ", "xb"}], "+", 
                RowBox[{"438", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"10", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"43", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "35"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1894", "-", 
                   RowBox[{"11083", " ", "xb"}], "+", 
                   RowBox[{"20616", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"11791", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"1722", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "62850"}], "+", 
                   RowBox[{"409545", " ", "xb"}], "-", 
                   RowBox[{"740784", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"431769", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"72526", " ", 
                    SuperscriptBox["xb", "4"]}], "+", 
                   RowBox[{"978", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"56308", "-", 
                   RowBox[{"381706", " ", "xb"}], "+", 
                   RowBox[{"681552", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"370594", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"51470", " ", 
                    SuperscriptBox["xb", "4"]}], "+", 
                   RowBox[{"489", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"14175", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "46800"}], "+", 
             RowBox[{"93600", " ", "xb"}], "-", 
             RowBox[{"81699", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"34899", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"3773", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3773"}], "+", 
             RowBox[{"34899", " ", "xb"}], "-", 
             RowBox[{"68199", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"14685", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"61200", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "346320"}], "+", 
             RowBox[{"1029600", " ", "xb"}], "-", 
             RowBox[{"1363263", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"973641", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"337045", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"34899", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"34899", "-", 
             RowBox[{"337045", " ", "xb"}], "+", 
             RowBox[{"930441", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"765663", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"282360", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"452880", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"115440", "-", 
             RowBox[{"692640", " ", "xb"}], "+", 
             RowBox[{"1525946", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"1772995", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"1100129", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"310147", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"22733", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "27233"}], "+", 
             RowBox[{"324547", " ", "xb"}], "-", 
             RowBox[{"1100129", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"1551295", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"721646", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"225330", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"150960", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"15600", "-", 
             RowBox[{"343200", " ", "xb"}], "+", 
             RowBox[{"1525946", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"3012370", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"3130745", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"1551295", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"255221", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"4895", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"31200", "-", 
             RowBox[{"454421", " ", "xb"}], "+", 
             RowBox[{"1772995", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"3130745", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"2627770", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"721646", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"94120", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"20400", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4320", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["xb", "3"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "xb"}], "+", 
                SuperscriptBox["xb", "2"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"770", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"3", " ", "xb"}], "+", 
                SuperscriptBox["xb", "2"]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{"159", "-", 
                RowBox[{"159", " ", "xb"}], "+", 
                RowBox[{"41", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"606", "-", 
                RowBox[{"606", " ", "xb"}], "+", 
                RowBox[{"127", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "xb"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"70", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "87"}], "+", 
                RowBox[{"213", " ", "xb"}], "-", 
                RowBox[{"137", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"33", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "681"}], "+", 
                RowBox[{"1419", " ", "xb"}], "-", 
                RowBox[{"851", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"159", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3234", "-", 
                RowBox[{"6366", " ", "xb"}], "+", 
                RowBox[{"3709", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"606", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "xb"}], "+", 
                SuperscriptBox["xb", "2"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"70", " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"33", " ", "xb"}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "205"}], "+", 
                RowBox[{"795", " ", "xb"}], "-", 
                RowBox[{"705", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"66", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"127", "-", 
                RowBox[{"606", " ", "xb"}], "+", 
                RowBox[{"651", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"33", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "105"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "xb"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                SuperscriptBox["xb", "3"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"70", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "33"}], "+", 
                RowBox[{"137", " ", "xb"}], "-", 
                RowBox[{"177", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"105", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"795", "-", 
                RowBox[{"4255", " ", "xb"}], "+", 
                RowBox[{"6915", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"3855", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"228", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "606"}], "+", 
                RowBox[{"3709", " ", "xb"}], "-", 
                RowBox[{"6456", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"3009", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"114", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "105"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "xb"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                SuperscriptBox["xb", "4"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"70", " ", 
              RowBox[{"(", 
               RowBox[{"33", "-", 
                RowBox[{"213", " ", "xb"}], "+", 
                RowBox[{"452", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"420", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"105", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "795"}], "+", 
                RowBox[{"7095", " ", "xb"}], "-", 
                RowBox[{"16540", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"14340", " ", 
                 SuperscriptBox["xb", "3"]}], "-", 
                RowBox[{"3855", " ", 
                 SuperscriptBox["xb", "4"]}], "+", 
                RowBox[{"66", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"606", "-", 
                RowBox[{"6366", " ", "xb"}], "+", 
                RowBox[{"15364", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"12576", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"3009", " ", 
                 SuperscriptBox["xb", "4"]}], "+", 
                RowBox[{"33", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"8", " ", "xb"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                SuperscriptBox["xb", "4"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{"87", "-", 
                   RowBox[{"348", " ", "xb"}], "+", 
                   RowBox[{"452", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"177", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{"681", "-", 
                   RowBox[{"2724", " ", "xb"}], "+", 
                   RowBox[{"3308", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"1383", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"141", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3234"}], "+", 
                   RowBox[{"12936", " ", "xb"}], "-", 
                   RowBox[{"15364", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"6456", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"651", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"14175", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"46800", "-", 
             RowBox[{"93600", " ", "xb"}], "+", 
             RowBox[{"81699", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"34899", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"3773", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"3773", "-", 
             RowBox[{"34899", " ", "xb"}], "+", 
             RowBox[{"95559", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"162991", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"108000", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"346320", "-", 
             RowBox[{"1029600", " ", "xb"}], "+", 
             RowBox[{"1363263", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"973641", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"337045", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"34899", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "34899"}], "+", 
             RowBox[{"337045", " ", "xb"}], "-", 
             RowBox[{"1002441", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"1703343", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"1769096", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"799200", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"115440", "-", 
             RowBox[{"692640", " ", "xb"}], "+", 
             RowBox[{"1525946", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"1784515", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"1117409", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"334147", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"31853", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"81699", "-", 
             RowBox[{"973641", " ", "xb"}], "+", 
             RowBox[{"3352227", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"5633325", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"5786298", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"3554706", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"799200", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"46800", "-", 
             RowBox[{"1029600", " ", "xb"}], "+", 
             RowBox[{"4577838", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"9129270", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"9662955", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"5633325", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"1703343", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"162991", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "93600"}], "+", 
             RowBox[{"1363263", " ", "xb"}], "-", 
             RowBox[{"5353545", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"9662955", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"9590670", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"5786298", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"1769096", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"108000", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"4320", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "105"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"8", " ", "xb"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"70", " ", 
              RowBox[{"(", 
               RowBox[{"87", "-", 
                RowBox[{"348", " ", "xb"}], "+", 
                RowBox[{"452", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"249", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"51", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "-", 
             RowBox[{"6810", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"27240", " ", "xb", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"33080", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"15990", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"2490", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"6468", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"25872", " ", "xb", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "+", 
             RowBox[{"30728", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"14352", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"f", "[", "1", "]"}]}], "+", 
             RowBox[{"2022", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "xb"}], "+", 
                SuperscriptBox["xb", "2"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"770", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"3", " ", "xb"}], "+", 
                SuperscriptBox["xb", "2"]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{"159", "-", 
                RowBox[{"159", " ", "xb"}], "+", 
                RowBox[{"41", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"606", "-", 
                RowBox[{"606", " ", "xb"}], "+", 
                RowBox[{"127", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "105"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "xb"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"70", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"33", " ", "xb"}], "-", 
                RowBox[{"51", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"22", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "205"}], "+", 
                RowBox[{"795", " ", "xb"}], "-", 
                RowBox[{"1245", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"704", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"127", "-", 
                RowBox[{"606", " ", "xb"}], "+", 
                RowBox[{"1011", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"737", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "xb"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"70", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "87"}], "+", 
                RowBox[{"213", " ", "xb"}], "-", 
                RowBox[{"137", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"33", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "681"}], "+", 
                RowBox[{"1419", " ", "xb"}], "-", 
                RowBox[{"851", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"159", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3234", "-", 
                RowBox[{"6366", " ", "xb"}], "+", 
                RowBox[{"3709", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"606", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "xb"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"70", " ", 
              RowBox[{"(", 
               RowBox[{"33", "-", 
                RowBox[{"137", " ", "xb"}], "+", 
                RowBox[{"249", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"189", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"76", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"795", "-", 
                RowBox[{"4255", " ", "xb"}], "+", 
                RowBox[{"7995", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"6795", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"2432", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"606", "-", 
                RowBox[{"3709", " ", "xb"}], "+", 
                RowBox[{"7176", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"6849", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"2546", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", "xb"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"70", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "33"}], "+", 
                RowBox[{"213", " ", "xb"}], "-", 
                RowBox[{"452", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"396", " ", 
                 SuperscriptBox["xb", "3"]}], "-", 
                RowBox[{"189", " ", 
                 SuperscriptBox["xb", "4"]}], "+", 
                RowBox[{"22", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "795"}], "+", 
                RowBox[{"7095", " ", "xb"}], "-", 
                RowBox[{"16540", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"15660", " ", 
                 SuperscriptBox["xb", "3"]}], "-", 
                RowBox[{"6795", " ", 
                 SuperscriptBox["xb", "4"]}], "+", 
                RowBox[{"704", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"606", "-", 
                RowBox[{"6366", " ", "xb"}], "+", 
                RowBox[{"15364", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"15336", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"6849", " ", 
                 SuperscriptBox["xb", "4"]}], "-", 
                RowBox[{"737", " ", 
                 SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
     ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"14175", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
        SuperscriptBox["xb", "2"]}]]}], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"54706", "-", 
             RowBox[{"82059", " ", "xb"}], "+", 
             RowBox[{"34899", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"3773", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"457136", "-", 
             RowBox[{"1105743", " ", "xb"}], "+", 
             RowBox[{"959241", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"337045", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"34899", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3773"}], "+", 
             RowBox[{"34899", " ", "xb"}], "-", 
             RowBox[{"68199", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"14685", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"61200", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"266932", "-", 
             RowBox[{"1124466", " ", "xb"}], "+", 
             RowBox[{"1634475", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"1085009", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"310147", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"22733", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"34899", "-", 
             RowBox[{"337045", " ", "xb"}], "+", 
             RowBox[{"930441", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"765663", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"282360", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"452880", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"457136", "-", 
             RowBox[{"3373398", " ", "xb"}], "+", 
             RowBox[{"8264070", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"9155355", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"4623645", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"765663", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"14685", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "27353"}], "+", 
             RowBox[{"319747", " ", "xb"}], "-", 
             RowBox[{"1085009", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"1541215", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"721646", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"225330", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"150960", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"54706", "-", 
             RowBox[{"1105743", " ", "xb"}], "+", 
             RowBox[{"4903425", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"9155355", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"7802670", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"2164938", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"282360", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"61200", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2160", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "xb"}], ")"}], " ", 
             SuperscriptBox["xb", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["xb", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"105", " ", 
                   RowBox[{"a", "[", "2", "]"}]}], "+", 
                  RowBox[{"770", " ", 
                   RowBox[{"b", "[", "1", "]"}]}], "+", 
                  RowBox[{"410", " ", 
                   RowBox[{"e", "[", "1", "]"}]}], "-", 
                  RowBox[{"254", " ", 
                   RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"35", " ", 
                   RowBox[{"b", "[", "1", "]"}]}], "+", 
                  RowBox[{"35", " ", 
                   RowBox[{"e", "[", "1", "]"}]}], "-", 
                  RowBox[{"32", " ", 
                   RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"22", " ", "xb", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"35", " ", 
                   RowBox[{"b", "[", "1", "]"}]}], "+", 
                  RowBox[{"35", " ", 
                   RowBox[{"e", "[", "1", "]"}]}], "-", 
                  RowBox[{"32", " ", 
                   RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "xb"}], "+", 
                SuperscriptBox["xb", "2"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"70", " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"33", " ", "xb"}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "205"}], "+", 
                RowBox[{"795", " ", "xb"}], "-", 
                RowBox[{"705", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"66", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"127", "-", 
                RowBox[{"606", " ", "xb"}], "+", 
                RowBox[{"651", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"33", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "105"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "xb"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                SuperscriptBox["xb", "3"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"70", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "33"}], "+", 
                RowBox[{"137", " ", "xb"}], "-", 
                RowBox[{"177", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"105", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"795", "-", 
                RowBox[{"4255", " ", "xb"}], "+", 
                RowBox[{"6915", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"3855", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"228", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "606"}], "+", 
                RowBox[{"3709", " ", "xb"}], "-", 
                RowBox[{"6456", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"3009", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"114", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["xb", "3"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"315", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"9590", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"8510", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"7418", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"385", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"265", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"202", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"152", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"35", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"32", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"414", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"35", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"32", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"2485", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"2605", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"2422", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"2450", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"2390", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"2096", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "+", 
                RowBox[{"2450", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"2570", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"2006", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"66", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"35", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"32", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"66", " ", 
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"f", "[", "1", "]"}]}], ")"}]}], "-", 
             RowBox[{"6", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"2485", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"2605", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"2422", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"105", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"7910", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"8270", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"7682", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"44", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"35", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"32", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"414", " ", "xb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"35", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"32", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"936", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"35", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"32", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["xb", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"350", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"470", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"434", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["xb", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"2065", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"2305", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"2152", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["xb", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"105", " ", 
                 RowBox[{"a", "[", "2", "]"}]}], "-", 
                RowBox[{"7910", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "-", 
                RowBox[{"8270", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{"7682", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"70875", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"113152", "-", 
             RowBox[{"169728", " ", "xb"}], "-", 
             RowBox[{"231950", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"144263", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"28349568", "-", 
             RowBox[{"60263424", " ", "xb"}], "+", 
             RowBox[{"41285328", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"282903", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"13289753", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"1298367", "-", 
             RowBox[{"13289753", " ", "xb"}], "+", 
             RowBox[{"4846544", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"22879374", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"10975200", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"71779968", "-", 
             RowBox[{"264498624", " ", "xb"}], "+", 
             RowBox[{"389567958", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"257572593", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"103503014", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"4846544", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2087550"}], "-", 
             RowBox[{"282903", " ", "xb"}], "+", 
             RowBox[{"103503014", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"19695108", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"90180624", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"74362080", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"28349568", "-", 
             RowBox[{"264498624", " ", "xb"}], "+", 
             RowBox[{"683559408", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"867887031", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"271110841", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"19695108", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"22879374", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1527552"}], "+", 
             RowBox[{"41285328", " ", "xb"}], "-", 
             RowBox[{"257572593", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"271110841", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"305652692", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"49971204", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"74362080", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1018368", "-", 
             RowBox[{"60263424", " ", "xb"}], "+", 
             RowBox[{"389567958", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"867887031", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"1174851316", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"305652692", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"90180624", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"10975200", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"1440", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "xb"}], ")"}], " ", 
           SuperscriptBox["xb", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1645", " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"15855", " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"10215", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"7446", " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"68", "-", 
                RowBox[{"303", " ", "xb"}], "+", 
                RowBox[{"607", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{"172", "-", 
                RowBox[{"927", " ", "xb"}], "+", 
                RowBox[{"1185", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"9900", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"60975", " ", "xb", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"59361", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "-", 
             RowBox[{"6312", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "+", 
             RowBox[{"43542", " ", "xb", " ", 
              RowBox[{"f", "[", "1", "]"}]}], "-", 
             RowBox[{"24006", " ", 
              SuperscriptBox["xb", "2"], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "35"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "47"}], "+", 
                RowBox[{"607", " ", "xb"}], "+", 
                RowBox[{"111", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{"151", "-", 
                RowBox[{"1185", " ", "xb"}], "+", 
                RowBox[{"316", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"3405", "-", 
                RowBox[{"19787", " ", "xb"}], "+", 
                RowBox[{"12620", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"372", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1241"}], "+", 
                RowBox[{"4001", " ", "xb"}], "-", 
                RowBox[{"7885", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"93", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "68"}], "-", 
                RowBox[{"350", " ", "xb"}], "-", 
                RowBox[{"3198", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"111", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"210", " ", 
              RowBox[{"(", 
               RowBox[{"86", "+", 
                RowBox[{"1169", " ", "xb"}], "+", 
                RowBox[{"703", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"368", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1650"}], "-", 
                RowBox[{"33915", " ", "xb"}], "+", 
                RowBox[{"26659", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"14500", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"186", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"1052", "+", 
                RowBox[{"28658", " ", "xb"}], "-", 
                RowBox[{"55954", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"14185", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"93", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "94"}], "+", 
                RowBox[{"303", " ", "xb"}], "+", 
                RowBox[{"2206", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"111", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{"302", "-", 
                RowBox[{"927", " ", "xb"}], "-", 
                RowBox[{"3148", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"736", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "1", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6810"}], "+", 
                RowBox[{"20325", " ", "xb"}], "+", 
                RowBox[{"38068", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"29000", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"936", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"e", "[", "1", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"2482", "-", 
                RowBox[{"7257", " ", "xb"}], "+", 
                RowBox[{"4026", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"14185", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"234", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "35"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "324"}], "+", 
                RowBox[{"350", " ", "xb"}], "-", 
                RowBox[{"2206", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"111", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{"894", "-", 
                   RowBox[{"1169", " ", "xb"}], "+", 
                   RowBox[{"1574", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"158", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"24810", "-", 
                   RowBox[{"33915", " ", "xb"}], "+", 
                   RowBox[{"19034", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"6310", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20508"}], "+", 
                   RowBox[{"28658", " ", "xb"}], "+", 
                   RowBox[{"4026", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"7885", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"70875", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "8"], " ", 
       SuperscriptBox["xb", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"8392800", "-", 
             RowBox[{"17294784", " ", "xb"}], "+", 
             RowBox[{"2764528", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"7435823", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"8093484", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"4046742", "-", 
             RowBox[{"6613474", " ", "xb"}], "+", 
             RowBox[{"4422421", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"12105543", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"5487600", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"7435823", "+", 
             RowBox[{"35619846", " ", "xb"}], "-", 
             RowBox[{"93672782", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"64881234", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"127253136", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"74362080", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"28432560", "-", 
             RowBox[{"92856192", " ", "xb"}], "+", 
             RowBox[{"120210378", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"56395831", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"17809923", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"6613474", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"2764528", "-", 
             RowBox[{"112791662", " ", "xb"}], "+", 
             RowBox[{"376911666", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"377519044", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"216791516", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"143837316", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"74362080", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{"56865120", "-", 
             RowBox[{"377080704", " ", "xb"}], "+", 
             RowBox[{"853649756", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"954900799", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"376911666", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"93672782", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"8844842", " ", 
              SuperscriptBox["xb", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17294784"}], "+", 
             RowBox[{"240420756", " ", "xb"}], "-", 
             RowBox[{"954900799", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"1668755892", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"1543791844", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"216791516", " ", 
              SuperscriptBox["xb", "5"]}], "+", 
             RowBox[{"127253136", " ", 
              SuperscriptBox["xb", "6"]}], "-", 
             RowBox[{"10975200", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"4196400", "-", 
             RowBox[{"92856192", " ", "xb"}], "+", 
             RowBox[{"426824878", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"834732962", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"834377946", " ", 
              SuperscriptBox["xb", "4"]}], "-", 
             RowBox[{"188759522", " ", 
              SuperscriptBox["xb", "5"]}], "-", 
             RowBox[{"32440617", " ", 
              SuperscriptBox["xb", "6"]}], "+", 
             RowBox[{"12105543", " ", 
              SuperscriptBox["xb", "7"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xb", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"444", "-", 
                RowBox[{"538", " ", "xb"}], "+", 
                RowBox[{"671", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{"760", "-", 
                   RowBox[{"911", " ", "xb"}], "+", 
                   RowBox[{"624", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"17720", "-", 
                   RowBox[{"21125", " ", "xb"}], "+", 
                   RowBox[{"10064", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13220"}], "+", 
                   RowBox[{"15702", " ", "xb"}], "-", 
                   RowBox[{"3337", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"x", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"444", "+", 
                RowBox[{"512", " ", "xb"}], "+", 
                RowBox[{"903", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"1120", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{"1180", "+", 
                   RowBox[{"216", " ", "xb"}], "-", 
                   RowBox[{"444", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"1299", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"32420", "-", 
                   RowBox[{"2680", " ", "xb"}], "-", 
                   RowBox[{"26328", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"24835", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "26660"}], "+", 
                   RowBox[{"5888", " ", "xb"}], "+", 
                   RowBox[{"36189", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"13847", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "35"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "671"}], "+", 
                RowBox[{"1120", " ", "xb"}], "+", 
                RowBox[{"222", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{"624", "-", 
                   RowBox[{"1299", " ", "xb"}], "+", 
                   RowBox[{"316", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"10064", "-", 
                   RowBox[{"24835", " ", "xb"}], "+", 
                   RowBox[{"12704", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"372", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3337"}], "+", 
                   RowBox[{"13847", " ", "xb"}], "-", 
                   RowBox[{"15728", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"186", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "35"}], " ", 
              RowBox[{"(", 
               RowBox[{"222", "-", 
                RowBox[{"1050", " ", "xb"}], "-", 
                RowBox[{"116", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"2240", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"111", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "590"}], "+", 
                   RowBox[{"2807", " ", "xb"}], "-", 
                   RowBox[{"1794", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"1556", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"158", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16210"}], "+", 
                   RowBox[{"77245", " ", "xb"}], "-", 
                   RowBox[{"62716", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"18570", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"6352", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"13330", "-", 
                   RowBox[{"63574", " ", "xb"}], "+", 
                   RowBox[{"59873", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"5671", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"7864", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "538"}], "-", 
                RowBox[{"903", " ", "xb"}], "+", 
                RowBox[{"4480", " ", 
                 SuperscriptBox["xb", "2"]}], "+", 
                RowBox[{"222", " ", 
                 SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "35"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"911", "-", 
                   RowBox[{"444", " ", "xb"}], "-", 
                   RowBox[{"3112", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"736", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "21125"}], "+", 
                   RowBox[{"26328", " ", "xb"}], "+", 
                   RowBox[{"37140", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"29924", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"936", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"15702", "-", 
                   RowBox[{"36189", " ", "xb"}], "+", 
                   RowBox[{"11342", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"27908", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"468", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"222", "-", 
                RowBox[{"256", " ", "xb"}], "+", 
                RowBox[{"116", " ", 
                 SuperscriptBox["xb", "2"]}], "-", 
                RowBox[{"3360", " ", 
                 SuperscriptBox["xb", "3"]}], "+", 
                RowBox[{"111", " ", 
                 SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "35"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "380"}], "+", 
                   RowBox[{"108", " ", "xb"}], "+", 
                   RowBox[{"1794", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"133", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"368", " ", 
                    SuperscriptBox["xb", "4"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"8860", "+", 
                   RowBox[{"1340", " ", "xb"}], "-", 
                   RowBox[{"62716", " ", 
                    SuperscriptBox["xb", "2"]}], "+", 
                   RowBox[{"49015", " ", 
                    SuperscriptBox["xb", "3"]}], "-", 
                   RowBox[{"14962", " ", 
                    SuperscriptBox["xb", "4"]}], "+", 
                   RowBox[{"186", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6610"}], "-", 
                   RowBox[{"2944", " ", "xb"}], "+", 
                   RowBox[{"59873", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"77689", " ", 
                    SuperscriptBox["xb", "3"]}], "+", 
                   RowBox[{"13954", " ", 
                    SuperscriptBox["xb", "4"]}], "+", 
                   RowBox[{"93", " ", 
                    SuperscriptBox["xb", "5"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"70875", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xb"}], ")"}], "6"], " ", 
       SuperscriptBox["xb", "2"]}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "57252"}], "+", 
             RowBox[{"85878", " ", "xb"}], "-", 
             RowBox[{"555548", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"263461", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1053844", "-", 
             RowBox[{"1593857", " ", "xb"}], "+", 
             RowBox[{"3360177", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"299472", " ", 
              SuperscriptBox["xb", "3"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "896064"}], "+", 
             RowBox[{"2364648", " ", "xb"}], "+", 
             RowBox[{"449190", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"3351446", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"1593857", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2222192"}], "+", 
             RowBox[{"3351446", " ", "xb"}], "-", 
             RowBox[{"7967280", " ", 
              SuperscriptBox["xb", "2"]}], "-", 
             RowBox[{"3907017", " ", 
              SuperscriptBox["xb", "3"]}], "+", 
             RowBox[{"1171776", " ", 
              SuperscriptBox["xb", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"343512", "+", 
             RowBox[{"449190", " ", "xb"}], "+", 
             RowBox[{"1974510", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"12195634", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"3907017", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"299472", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "229008"}], "+", 
             RowBox[{"2364648", " ", "xb"}], "-", 
             RowBox[{"7026236", " ", 
              SuperscriptBox["xb", "2"]}], "+", 
             RowBox[{"1974510", " ", 
              SuperscriptBox["xb", "3"]}], "-", 
             RowBox[{"7967280", " ", 
              SuperscriptBox["xb", "4"]}], "+", 
             RowBox[{"3360177", " ", 
              SuperscriptBox["xb", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "xb"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "xb"}], ")"}], " ", 
           SuperscriptBox["xb", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2695", " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4690", " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"3150", " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "-", 
                RowBox[{"2363", " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", "xb", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2695", " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", "xb", "+", 
                SuperscriptBox["xb", "2"]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "103"}], "-", 
                   RowBox[{"98", " ", "xb"}], "+", 
                   RowBox[{"57", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "525"}], "-", 
                   RowBox[{"4200", " ", "xb"}], "+", 
                   RowBox[{"2528", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1108"}], "+", 
                   RowBox[{"8197", " ", "xb"}], "-", 
                   RowBox[{"5348", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2695", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "xb"}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "70"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "67"}], "+", 
                   RowBox[{"57", " ", "xb"}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3150", "-", 
                   RowBox[{"5056", " ", "xb"}], "+", 
                   RowBox[{"330", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2363"}], "+", 
                   RowBox[{"5348", " ", "xb"}], "+", 
                   RowBox[{"165", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2695", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "xb", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
              RowBox[{"a", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"70", " ", 
                 RowBox[{"(", 
                  RowBox[{"134", "-", 
                   RowBox[{"98", " ", "xb"}], "+", 
                   RowBox[{"51", " ", 
                    SuperscriptBox["xb", "2"]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"6300", "-", 
                   RowBox[{"8400", " ", "xb"}], "+", 
                   RowBox[{"2098", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"330", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"e", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4726"}], "+", 
                   RowBox[{"8197", " ", "xb"}], "+", 
                   RowBox[{"466", " ", 
                    SuperscriptBox["xb", "2"]}], "-", 
                   RowBox[{"165", " ", 
                    SuperscriptBox["xb", "3"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.904639690505643*^9, 3.904639693829763*^9}, {
  3.904665255791966*^9, 3.904665268002797*^9}, {3.90466598925692*^9, 
  3.904665989694642*^9}},ExpressionUUID->"68937a71-2d1e-4384-a5df-\
c060f9c90470"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{876.75, 762.},
WindowMargins->{{Automatic, 180}, {-2.25, Automatic}},
Magnification:>0.75 Inherited,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"104a5d34-1247-4ea9-83e9-aeeb864b8332"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 491, 14, 41, "Subsection",ExpressionUUID->"c208c4f7-eca8-4416-a9eb-7b5e2579faf2"],
Cell[1074, 38, 12792, 389, 246, "Input",ExpressionUUID->"b9435f74-34dc-4720-9902-6eaa318084ab"]
}, Closed]],
Cell[CellGroupData[{
Cell[13903, 432, 339, 9, 40, "Section",ExpressionUUID->"ae6205a1-227e-49e1-9c4d-bf00c8cb2f76"],
Cell[CellGroupData[{
Cell[14267, 445, 393, 12, 41, "Subsection",ExpressionUUID->"03769b0e-74a0-4fd4-a59d-0aadb98de09f"],
Cell[14663, 459, 15834, 431, 479, "Input",ExpressionUUID->"343e76d6-a7c5-4318-853d-838298f09c97"],
Cell[30500, 892, 21622, 580, 578, "Input",ExpressionUUID->"ce735a1e-92d2-4b8e-9c55-4425f249b737"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52171, 1478, 364, 10, 50, "Section",ExpressionUUID->"0bd989a7-9382-4303-ac10-08696fd099a0"],
Cell[CellGroupData[{
Cell[52560, 1492, 393, 12, 41, "Subsection",ExpressionUUID->"05262faf-15b8-46cb-9272-fbe2f6fdfd94"],
Cell[52956, 1506, 30413, 808, 798, "Input",ExpressionUUID->"b277e793-0d60-4389-8f07-11305948efb4"],
Cell[83372, 2316, 462, 13, 22, "Input",ExpressionUUID->"b3febb92-a7fb-47ba-8c38-1c557a3a112d"],
Cell[83837, 2331, 28155, 757, 703, "Input",ExpressionUUID->"7b51965e-6d24-4dc9-820e-d7bfe019a8cc"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[112041, 3094, 309, 8, 50, "Section",ExpressionUUID->"f7c6fcd5-45f3-4784-99dc-fbf768cf4f4e"],
Cell[CellGroupData[{
Cell[112375, 3106, 434, 13, 41, "Subsection",ExpressionUUID->"1eaa5d6e-d120-4108-b106-34de43a432a1"],
Cell[112812, 3121, 748, 20, 22, "Input",ExpressionUUID->"95a1e0e6-7b9d-44eb-91a0-1193f9a12a85"],
Cell[113563, 3143, 10833, 283, 224, "Input",ExpressionUUID->"51bbbc90-ee31-4c01-84c5-4df671f06d91"],
Cell[124399, 3428, 9649, 255, 223, "Input",ExpressionUUID->"99020cfd-52cf-421b-8de1-298856bd8ae7"]
}, Closed]],
Cell[CellGroupData[{
Cell[134085, 3688, 672, 22, 30, "Subsection",ExpressionUUID->"2adeaeaf-0de2-4712-9450-f67b50bbb594"],
Cell[CellGroupData[{
Cell[134782, 3714, 429, 13, 35, "Subsubsection",ExpressionUUID->"d8a11863-9cf5-48c5-9d19-0dbc8b5849b5"],
Cell[135214, 3729, 57099, 1486, 1362, "Input",ExpressionUUID->"a6ba14ab-8368-4b39-9fdc-8baaaaf87494"],
Cell[192316, 5217, 56994, 1495, 1265, "Input",ExpressionUUID->"6cb8d494-c83c-47af-9e44-d0e25ec16a91"]
}, Closed]],
Cell[CellGroupData[{
Cell[249347, 6717, 477, 13, 30, "Subsubsection",ExpressionUUID->"45ff7bf9-e7b0-46f8-bf87-79305532f361"],
Cell[249827, 6732, 192494, 4695, 4273, "Input",ExpressionUUID->"2adbfba4-ab8f-437d-9408-e79a3ade5255"],
Cell[442324, 11429, 174438, 4268, 4015, "Input",ExpressionUUID->"68937a71-2d1e-4384-a5df-c060f9c90470"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


